Gravitational wave interactions with matter: beyond quadrupolar perturbations

Previous work has developed the theory of linearized gravitational wave (GW) interactions with matter using the Bondi-Sachs formalism, but with the perturbations restricted to be quadrupolar, i.e., the angular dependence is spherical harmonic with $\ell=2$. Here, the theory is extended to the case of GWs on a Minkowski background with general $\ell$. Formulas for the GW damping and heating effects are obtained for arbitrary $\ell\ge 2$. It is found that the effects are, generally, enhanced, and this suggests that it is unlikely that higher $\ell$-modes will be seen in GW observations of the post-merger signal of a binary neutron star merger, or of a core collapse supernova.

==> anc/eth_field_equations/__init__.py <==
from .eth_field_equations import EthFieldEquations
from .matter import Matter, MatterFields
from .ansatz import Ansatz
from .ell_field_equations import ConsEq, EllEqs
from .ell_formulae import EllFormulae


==> anc/eth_field_equations/ansatz.py <==
import sympy as sp
import logging

logger = logging.getLogger(__name__)


class Ansatz:
    def __init__(self, ests, mp, harm, ell=2):
        self.ell = ell
        self.ell_sym = sp.symbols("\\ell", integer=True, positive=True)
        self.ests = ests
        self.nu = sp.symbols("\\nu", real=True) 
        if ell == "general":
            self.Ull = sp.Function("U^{[\\ell, \\ell]}")(ests.ec.r)
            self.betall = sp.Function("\\beta^{[\\ell, \\ell]}")(ests.ec.r)
            self.Jll = sp.Function("J^{[\\ell, \\ell]}")(ests.ec.r)
            self.Wll = sp.Function("W^{[\\ell, \\ell]}")(ests.ec.r)
            self.V0ll = sp.Function("V_0^{[\\ell, \\ell]}")(ests.ec.r)
            self.V1ll = sp.Function("V_1^{[\\ell, \\ell]}")(ests.ec.r)
            self.VAll = sp.Function("V_{{ang}}^{[\\ell, \\ell]}")(ests.ec.r)
        else:
            self.Ull = sp.Function(f"U^{{[{ell}, {ell}]}}")(ests.ec.r)
            self.betall = sp.Function(f"\\beta^{{[{ell}, {ell}]}}")(ests.ec.r)
            self.Jll = sp.Function(f"J^{{[{ell}, {ell}]}}")(ests.ec.r)
            self.Wll = sp.Function(f"W^{{[{ell}, {ell}]}}")(ests.ec.r)
            self.V0ll = sp.Function(f"V_0^{{[{ell}, {ell}]}}")(ests.ec.r)
            self.V1ll = sp.Function(f"V_1^{{[{ell}, {ell}]}}")(ests.ec.r)
            self.VAll = sp.Function(f"V_{{ang}}^{{[{ell}, {ell}]}}")(ests.ec.r)

            self.U_harm = (self.Ull * sp.exp(sp.I * self.nu * ests.ec.u) * harm.Z(ell, ell, 1))
            self.beta_harm = self.betall * sp.exp(sp.I * self.nu * ests.ec.u) * harm.Z(ell, ell, 0)
            self.J_harm = (self.Jll * sp.exp(sp.I * self.nu * ests.ec.u) * harm.Z(ell, ell, 2))
            self.W_harm = self.Wll * sp.exp(sp.I * self.nu * ests.ec.u) * harm.Z(ell, ell, 0)
            self.U_bar_harm = (self.Ull * sp.exp(sp.I * self.nu * ests.ec.u) * sp.conjugate(harm.Z(ell, ell, 1)))
            self.J_bar_harm = (self.Jll * sp.exp(sp.I * self.nu * ests.ec.u) * sp.conjugate(harm.Z(ell, ell, 2)))
            self.V0_harm = self.V0ll * sp.exp(sp.I * self.nu * ests.ec.u) * harm.Z(ell, ell, 0)
            self.V1_harm = self.V1ll * sp.exp(sp.I * self.nu * ests.ec.u) * harm.Z(ell, ell, 0)
            self.VA_harm = self.VAll * sp.exp(sp.I * self.nu * ests.ec.u) * harm.Z(ell, ell, 1)
            self.VA_bar_harm = self.VAll * sp.exp(sp.I * self.nu * ests.ec.u) * sp.conjugate(harm.Z(ell, ell, 1))

            self.eth_beta_harm = ests.ec.eth(self.beta_harm, 0, [False])
            self.bar_eth_J_harm = ests.ec.eth(self.J_harm, 2, [True])
            self.eth_U_harm = ests.ec.eth(self.U_harm, 1, [False])
            self.bar_eth_U_harm = ests.ec.eth(self.U_harm, 1, [True])
            self.eth_bar_U_harm = ests.ec.eth(self.U_bar_harm, -1, [False])

            self.eth_eth_beta_harm = ests.ec.eth(self.beta_harm, 0, [False, False])
            self.bar_eth_eth_beta_harm = ests.ec.eth(self.beta_harm, 0, [True, False])
            self.eth_eth_J_bar_harm = ests.ec.eth(self.J_bar_harm, -2, [False, False])
            self.bar_eth_bar_eth_J_harm = ests.ec.eth(self.J_harm, 2, [True, True])

            self.eth_bar_eth_U_harm = ests.ec.eth(self.U_harm, 1, [False, True])
            self.eth_eth_bar_U_harm = ests.ec.eth(self.U_bar_harm, -1, [False, False])

            self.eth_W_harm = ests.ec.eth(self.W_harm, 0, [False])
            self.bar_eth_eth_W_harm = ests.ec.eth(self.W_harm, 0, [True, False])

            self.bar_eth_VA_harm = ests.ec.eth(self.VA_harm, 1, [True])
            self.eth_bar_VA_harm = ests.ec.eth(self.VA_bar_harm, -1, [False])
            self.eth_VA_harm = ests.ec.eth(self.VA_harm, 1, [False])
            self.eth_V1_harm = ests.ec.eth(self.V1_harm, 0, [False])
        
        if ell == "general":
            self.ansatz_list = [self.Ull * sp.exp(sp.I * self.nu * ests.ec.u), self.betall * sp.exp(sp.I * self.nu * ests.ec.u), self.Jll * sp.exp(sp.I * self.nu * ests.ec.u), self.Wll * sp.exp(sp.I * self.nu * ests.ec.u), -self.Ull * sp.exp(sp.I * self.nu * ests.ec.u), self.Jll * sp.exp(sp.I * self.nu * ests.ec.u), sp.sqrt(self.ell_sym * (self.ell_sym + 1)) * self.betall * sp.exp(sp.I * self.nu * ests.ec.u), -sp.sqrt((self.ell_sym + 2) * (self.ell_sym - 1)) * self.Jll * sp.exp(sp.I * self.nu * ests.ec.u), sp.sqrt((self.ell_sym + 2) * (self.ell_sym - 1)) * self.Ull * sp.exp(sp.I * self.nu * ests.ec.u), -sp.sqrt(self.ell_sym * (self.ell_sym + 1)) * self.Ull * sp.exp(sp.I * self.nu * ests.ec.u), -sp.sqrt(self.ell_sym * (self.ell_sym + 1)) * self.Ull * sp.exp(sp.I * self.nu * ests.ec.u), sp.sqrt(self.ell_sym * (self.ell_sym + 1) * (self.ell_sym + 2) * (self.ell_sym - 1)) * self.betall * sp.exp(sp.I * self.nu * ests.ec.u), - self.ell_sym * (self.ell_sym + 1) * self.betall * sp.exp(sp.I * self.nu * ests.ec.u), sp.sqrt(self.ell_sym * (self.ell_sym + 1) * (self.ell_sym + 2) * (self.ell_sym - 1)) * self.Jll * sp.exp(sp.I * self.nu * ests.ec.u), sp.sqrt(self.ell_sym * (self.ell_sym + 1) * (self.ell_sym + 2) * (self.ell_sym - 1)) * self.Jll * sp.exp(sp.I * self.nu * ests.ec.u), -self.ell_sym * (self.ell_sym + 1) * self.Ull * sp.exp(sp.I * self.nu * ests.ec.u), -self.ell_sym * (self.ell_sym + 1) * self.Ull * sp.exp(sp.I * self.nu * ests.ec.u), sp.sqrt(self.ell_sym * (self.ell_sym + 1)) * self.Wll * sp.exp(sp.I * self.nu * ests.ec.u), -self.ell_sym * (self.ell_sym + 1) * self.Wll * sp.exp(sp.I * self.nu * ests.ec.u), self.V0ll * sp.exp(sp.I * self.nu * ests.ec.u), self.V1ll * sp.exp(sp.I * self.nu * ests.ec.u), self.VAll * sp.exp(sp.I * self.nu * ests.ec.u), -sp.sqrt(self.ell_sym * (self.ell_sym + 1)) * self.VAll * sp.exp(sp.I * self.nu * ests.ec.u), -sp.sqrt(self.ell_sym * (self.ell_sym + 1)) * self.VAll * sp.exp(sp.I * self.nu * ests.ec.u), sp.sqrt((self.ell_sym + 2) * (self.ell_sym - 1)) * self.VAll * sp.exp(sp.I * self.nu * ests.ec.u), sp.sqrt(self.ell_sym * (self.ell_sym + 1)) * self.V1ll * sp.exp(sp.I * self.nu * ests.ec.u)]
        else: 
            self.ansatz_list_no_simp = [self.U_harm / harm.Z(ell, ell, 1), self.beta_harm / harm.Z(ell, ell, 0), self.J_harm / harm.Z(ell, ell, 2), self.W_harm / harm.Z(ell, ell, 0), self.U_bar_harm / harm.Z(ell, ell, -1), self.J_bar_harm / harm.Z(ell, ell, -2), self.eth_beta_harm / harm.Z(ell, ell, 1), self.bar_eth_J_harm / harm.Z(ell, ell, 1), self.eth_U_harm / harm.Z(ell, ell, 2), self.bar_eth_U_harm / harm.Z(ell, ell, 0), self.eth_bar_U_harm / harm.Z(ell, ell, 0), self.eth_eth_beta_harm / harm.Z(ell, ell, 2), self.bar_eth_eth_beta_harm / harm.Z(ell, ell, 0), self.eth_eth_J_bar_harm / harm.Z(ell, ell, 0), self.bar_eth_bar_eth_J_harm / harm.Z(ell, ell, 0), self.eth_bar_eth_U_harm / harm.Z(ell, ell, 1), self.eth_eth_bar_U_harm / harm.Z(ell, ell, 1), self.eth_W_harm / harm.Z(ell, ell, 1), self.bar_eth_eth_W_harm / harm.Z(ell, ell, 0), self.V0_harm / harm.Z(ell, ell, 0), self.V1_harm / harm.Z(ell, ell, 0), self.VA_harm / harm.Z(ell, ell, 1), self.bar_eth_VA_harm / harm.Z(ell, ell, 0), self.eth_bar_VA_harm / harm.Z(ell, ell, 0), self.eth_VA_harm / harm.Z(ell, ell, 2), self.eth_V1_harm / harm.Z(ell, ell, 1)]
            self.ansatz_list = [sp.trigsimp(X) for X in self.ansatz_list_no_simp]

        self.eth_list = [self.ests.ec.U, self.ests.ec.beta, self.ests.ec.J, self.ests.ec.W, sp.conjugate(self.ests.ec.U), sp.conjugate(self.ests.ec.J), self.ests.ec.eth_beta, self.ests.ec.bar_eth_J, self.ests.ec.eth_U, self.ests.ec.bar_eth_U, self.ests.ec.eth_bar_U, self.ests.ec.eth_eth_beta, self.ests.ec.bar_eth_eth_beta, self.ests.ec.eth_eth_J_bar, self.ests.ec.bar_eth_bar_eth_J, self.ests.ec.eth_bar_eth_U, self.ests.ec.eth_eth_bar_U, self.ests.ec.eth_W, self.ests.ec.bar_eth_eth_W, mp.Ve0, mp.Ve1, mp.V_ang, self.ests.ec.bar_eth_VA, self.ests.ec.eth_bar_VA, self.ests.ec.eth_VA, self.ests.ec.eth_V1] 

    def insert_ansatz(self, f):
        f_with_ansatz = f.subs(list(zip(self.eth_list, self.ansatz_list))).doit()
        return sp.expand(f_with_ansatz / sp.exp(sp.I * self.nu * self.ests.ec.u))


==> anc/eth_field_equations/ell_field_equations.py <==
import sympy as sp
import logging

logger = logging.getLogger(__name__)


class ConsEq:
    def __init__(self, mp, bsp_st, kap):
        self.mp = mp
        self.bsp_st = bsp_st
        self.kap = kap
        self.V_up_vec = [self.V_up(n) for n in range(0, bsp_st.dim)]

    def V_up(self, n):
        term = sp.S(0)
        for m in range(0, self.bsp_st.dim):
            term += self.bsp_st.g_inv[n, m] * self.mp.V[m]
        return self.bsp_st.linearise(term).subs(self.kap, 0)

    def V_nabla_V(self, a):
        term1 = sp.S(0)
        term2 = sp.S(0)
        for n in range(0, self.bsp_st.dim):
            term1 += self.V_up_vec[n] * sp.diff(self.V_up_vec[a], self.bsp_st.coords[n])
            for m in range(0, self.bsp_st.dim):
                term2 += self.bsp_st.Gamma[a][n][m] * self.V_up_vec[n] * self.V_up_vec[m]
        DD = (term1+term2).expand()
        return self.bsp_st.linearise(DD).subs(self.kap, 0)

    def nabla_V(self, a, b): 
        term1 = sp.diff(self.mp.V[a], self.bsp_st.coords[b])
        term2 = sp.S(0)
        for n in range(0, self.bsp_st.dim):
            term2 += -self.bsp_st.Gamma[n][b][a] * self.mp.V[n]
        DD = (term1+term2).expand()
        return self.bsp_st.linearise(DD).subs(self.kap, 0)


class EllEqs:
    def __init__(self, ansatz, fes):
        self.ansatz = ansatz
        self.fes = fes
        self.R11 = self.generate_R11()
        self.qA_RA1 = self.generate_qA_RA1()
        self.hAB_RAB = self.generate_hAB_RAB()
        self.RJ = self.generate_RJ()
        self.R00 = self.generate_R00()
        self.R01 = self.generate_R01()
        self.qA_RA0 = self.generate_qA_RA0()
        self.eqs_list = [self.R11, self.qA_RA1, self.hAB_RAB, self.RJ, self.R00, self.R01, self.qA_RA0]
        self.b0 = sp.symbols(f"b_0")

    def generate_ansatz_fes(self, f):
        return self.ansatz.insert_ansatz(f - self.fes.background_eq(f))

    def generate_R11(self):
        return self.generate_ansatz_fes(self.fes.R11)

    def generate_qA_RA1(self):
        return sp.simplify(self.generate_ansatz_fes(self.fes.qA_RA1).rewrite(sp.exp))

    def generate_hAB_RAB(self):
        return sp.expand(sp.simplify(sp.expand(sp.simplify(self.generate_ansatz_fes(self.fes.hAB_RAB))).rewrite(sp.exp)))

    def generate_RJ(self):
        return self.generate_ansatz_fes(self.fes.RJ)

    def generate_R00(self):
        return sp.simplify(self.generate_ansatz_fes(self.fes.R00).rewrite(sp.exp))

    def generate_R01(self):
        return sp.expand(sp.simplify(self.generate_ansatz_fes(self.fes.R01).rewrite(sp.exp)))

    def generate_qA_RA0(self):
        return sp.expand(sp.simplify(self.generate_ansatz_fes(self.fes.qA_RA0).rewrite(sp.exp)))

    def vacuum_reduce(self, f, betaB, WB, Jll_sol, Ull_sol, Wll_sol):
        return f.subs(WB, 0).subs(betaB, 0).subs(self.ansatz.betall, self.b0).subs(self.ansatz.Jll, Jll_sol).subs(self.ansatz.Ull, Ull_sol).subs(self.ansatz.Wll, Wll_sol).doit().expand()


==> anc/eth_field_equations/ell_formulae.py <==
import sympy as sp
import logging

logger = logging.getLogger(__name__)


class EllFormulae:
    def __init__(self, ell_eqs, ansatz, matter_fields):
        self.r = ell_eqs.fes.bsp_st.coords[1]
        self.ansatz = ansatz
        self.ell_eqs = ell_eqs
        self.matter_fields = matter_fields
        self.n, self.m, self.j, self.k = sp.symbols("n m j k", integer=True, positive=True)
        self.Omega = (3 * sp.I * self.ansatz.nu / (self.ansatz.ell_sym * (self.ansatz.ell_sym + 1) * (self.n - 1))) * sp.Product((self.m - 1) * (self.ansatz.ell_sym + self.m - 2) * (self.ansatz.ell_sym - self.m + 3) / (2 * self.m * (self.m - 2) * sp.I * self.ansatz.nu), (self.m, 3, self.n))
        self.U_infty = sp.symbols("U_\infty")
        self.C30 = sp.symbols("C_{30}")
        self.C40 = sp.symbols("C_{40}")
        self.C = sp.symbols("C_W")
        self.Omega_nl = sp.Function("\\Omega")(self.n, self.ansatz.ell_sym) 
        self.Jll =  self.generate_Jll()
        self.Ull = self.generate_Ull()
        self.Wll = self.generate_Wll()
        self.V0ll = self.generate_V0ll()
        self.V1ll = self.generate_V1ll()
        self.VAll = self.generate_VAll()
        self.sigma11 = self.generate_sigma11()
        self.sigmaJ_over_r2 = self.generate_sigmaJ_over_r2()
        self.sigmaU_over_r = self.generate_sigmaU_over_r()
        self.sigma_squared_averaged = ((3 * sp.Abs(self.sigma11)**2 / 4 + sp.Abs(self.sigmaU_over_r)**2 + sp.Abs(self.sigmaJ_over_r2)**2 / 4))
        self.E_GW = (72 * self.ansatz.nu**6 * sp.Abs(self.C40)**2) / (sp.pi * (self.ansatz.ell_sym + 2)**2 * (self.ansatz.ell_sym - 1)**2 * self.ansatz.ell_sym * (self.ansatz.ell_sym + 1))
        self.eta = sp.symbols("\\eta")
        self.H_integrand = -self.eta * self.r**2 * self.sigma_squared_averaged / self.E_GW

    def generate_Jll(self):
        r = self.ell_eqs.fes.bsp_st.coords[1]
        return sp.I * sp.sqrt((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1)) * self.U_infty / self.ansatz.nu + (4 * sp.sqrt(self.ansatz.ell_sym* (self.ansatz.ell_sym + 1)) / sp.sqrt((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1))) * (self.C30 / r + (2 * sp.I * self.ansatz.nu * self.C40 / sp.sqrt((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1))) * sp.Sum(self.Omega_nl * self.n * (self.n - 3)/ (r**(self.n - 1)), (self.n, 3, sp.oo)))

    def generate_Ull(self):
        r = self.ell_eqs.fes.bsp_st.coords[1]
        return self.U_infty + 2 * sp.sqrt(self.ansatz.ell_sym * (self.ansatz.ell_sym + 1)) * (self.ell_eqs.b0 * r + self.C30) / r**2 - (8 * sp.I * self.ansatz.nu * sp.sqrt(self.ansatz.ell_sym * (self.ansatz.ell_sym + 1)) * self.C40 / sp.sqrt((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1))) * sp.Sum(self.Omega_nl * (self.n - 1)/ r**self.n, (self.n, 3, sp.oo))

    def generate_Wll(self):
        r = self.ell_eqs.fes.bsp_st.coords[1]
        return self.C + 2 * (1 - self.ansatz.ell_sym * (self.ansatz.ell_sym + 1)) * self.ell_eqs.b0 * r - r * sp.sqrt(self.ansatz.ell_sym * (self.ansatz.ell_sym + 1)) * self.U_infty * (r - sp.I * (self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1) / (2 * self.ansatz.nu)) - (8 * sp.I * self.ansatz.nu * self.ansatz.ell_sym * (self.ansatz.ell_sym + 1) * self.C40 / sp.sqrt((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1))) * sp.Sum(self.Omega_nl / (r**(self.n - 2)), (self.n, 3, sp.oo)) 

    def impose_constraints(self, f):
        f_no_U_infty = f.subs(self.U_infty, 4 * self.ansatz.nu * (24 * self.ansatz.nu**3 * self.C40 + 2 * self.ansatz.nu * self.ansatz.ell_sym * (self.ansatz.ell_sym + 1) * sp.sqrt((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym -1)) * self.C30 - sp.I * self.ansatz.ell_sym * (self.ansatz.ell_sym + 1) * (self.ansatz.ell_sym + 2)**(sp.S(3)/2) * (self.ansatz.ell_sym -1)**(sp.S(3)/2) * self.ell_eqs.b0) / (self.ansatz.ell_sym * (self.ansatz.ell_sym + 1) * (self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym -1))**(sp.S(3)/2))
        return f_no_U_infty.subs(self.C, 24 * self.ansatz.nu**2 * self.C40 / sp.sqrt((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1)))

    def generate_V0ll(self):
        return self.ansatz.V0ll - self.ansatz.insert_ansatz(self.matter_fields.V0_eq)

    def generate_V1ll(self):
        return (self.ansatz.V1ll + self.ansatz.insert_ansatz(self.matter_fields.V1_eq) / (sp.I * self.ansatz.nu)).expand()

    def generate_VAll(self):
        r = self.ell_eqs.fes.bsp_st.coords[1]
        return self.ansatz.VAll + (self.ansatz.insert_ansatz(self.matter_fields.VA_eq) * r**2 / (-sp.I * self.ansatz.nu)).expand()

    def generate_sigma11(self):
        r = self.ell_eqs.fes.bsp_st.coords[1]
        return (4 * self.ansatz.ell_sym * (self.ansatz.ell_sym + 1) * self.C40 / sp.sqrt((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1))) * sp.Sum(r**(-self.n - 1) * self.n * (self.n - 1) * self.Omega_nl, (self.n, 2, sp.oo))

    def generate_sigmaJ_over_r2(self):
        r = self.ell_eqs.fes.bsp_st.coords[1]
        return (2 * sp.sqrt(self.ansatz.ell_sym * (self.ansatz.ell_sym + 1)) * self.C40 / ((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1))) * ((-12 * self.ansatz.nu**2 * (self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1) / (self.ansatz.ell_sym * (self.ansatz.ell_sym + 1) * r))*(2 * sp.I * self.ansatz.nu / ((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1)) + 1 / r) + sp.Sum(r**(-self.n - 1) * ((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym + 1) * self.ansatz.ell_sym * (self.ansatz.ell_sym - 1) + self.n * (self.n - 1) * (self.n - 2) * (self.n - 3)) * self.Omega_nl, (self.n, 2, sp.oo)))

    def generate_sigmaU_over_r(self):
        r = self.ell_eqs.fes.bsp_st.coords[1]
        return -(2 * sp.sqrt(self.ansatz.ell_sym * (self.ansatz.ell_sym + 1)) * self.C40 / sp.sqrt((self.ansatz.ell_sym + 2) * (self.ansatz.ell_sym - 1))) * (-12 * self.ansatz.nu**2 / (r**2 * self.ansatz.ell_sym * (self.ansatz.ell_sym + 1)) + sp.Sum(r**(-self.n - 1) * self.n * (self.ansatz.ell_sym * (self.ansatz.ell_sym + 1) + (self.n - 1) * (self.n - 2)) * self.Omega_nl, (self.n, 2, sp.oo)))

    def eval_ell(self, f, ell):
        return f.subs(self.Omega_nl, self.Omega).subs(self.ansatz.ell_sym, ell).doit()

    def log_H_eval(self, ell):
        H_integrand_eval = self.eval_ell(self.H_integrand, ell).rewrite(sp.conjugate)
        return H_integrand_eval.expand().refine(), sp.integrate(H_integrand_eval, self.r).expand().refine().doit()


==> anc/eth_field_equations/eth_field_equations.py <==
import sympy as sp
import logging

logger = logging.getLogger(__name__)


class EthFieldEquations:
    def __init__(self, bsp_st, ests, betaB, kap):
        logger.info("Rewriting Ricci components in terms of eth derivatives")
        self.bsp_st = bsp_st
        self.ests = ests
        self.betaB = betaB
        self.kap = kap
        logger.info("Generating R11")
        self.R11 = self.generate_R11()
        logger.info("Generating qA_RA1")
        self.qA_RA1 = self.generate_qA_RA1()
        logger.info("Generating hAB_RAB")
        self.hAB_RAB = self.generate_hAB_RAB()
        logger.info("Generating RJ")
        self.RJ = self.generate_RJ()
        logger.info("Generating R00")
        self.R00 = self.generate_R00()
        logger.info("Generating R01")
        self.R01 = self.generate_R01()
        logger.info("Generating qA_RA0")
        self.qA_RA0 = self.generate_qA_RA0()
        logger.info("Generating Ricci scalar")
        self.Ricci_scalar = self.generate_Ricci_scalar()

    def generate_R11(self):
        return self.bsp_st.Ricci[1][1].subs(self.kap, 1).subs(self.ests.ec.eps, 1)

    def generate_qA_RA1(self):
        Ricci_with_q = 0
        for n in range(0,2):
            Ricci_with_q += self.ests.ec.q[n] * self.bsp_st.Ricci[n+2][1]
        qA_RA1 = self.bsp_st.linearise(Ricci_with_q.expand()).subs(sp.exp(- 2 * self.betaB), sp.S(1) - 2 * self.betaB)
        qA_RA1 = sp.series(qA_RA1.expand(), self.kap, 0, 2).removeO().expand()
        return self.ests.introduce_eths2(qA_RA1).subs(self.kap, 1).subs(self.ests.ec.eps, 1)

    def generate_hAB_RAB(self):
        Ricci_angles_trace = 0
        for n in range(0,2):
            for m in range(0,2):
                Ricci_angles_trace += self.bsp_st.g_inv[n+2, m+2] * self.bsp_st.Ricci[n+2][m+2]
        hAB_RAB = self.bsp_st.linearise(Ricci_angles_trace.expand()).subs(sp.exp(- 2 * self.betaB), sp.S(1) - 2 * self.betaB)
        self.hAB_RAB_no_eths = sp.series(hAB_RAB, self.kap, 0, 2).removeO().expand()
        return self.ests.introduce_eths1(self.hAB_RAB_no_eths).subs(self.kap, 1).subs(self.ests.ec.eps, 1)

    def generate_RJ(self):
        Ricci_angles_dyad = 0
        for n in range(0,2):
            for m in range(0,2):
                Ricci_angles_dyad += self.ests.ec.q[n] * self.ests.ec.q[m] * self.bsp_st.Ricci[n+2][m+2]
        qAB_RAB = self.bsp_st.linearise((Ricci_angles_dyad - self.ests.ec.eps * (self.ests.ec.chip + sp.I * self.ests.ec.chic) * self.ests.ec.r**2 * self.hAB_RAB_no_eths).expand()).subs(sp.exp(- 2 * self.betaB), sp.S(1) - 2 * self.betaB)
        qAB_RAB = sp.series(qAB_RAB, self.kap, 0, 2).removeO().expand()
        return self.ests.introduce_eths3(qAB_RAB).subs(self.kap, 1).subs(self.ests.ec.eps, 1)

    def generate_R00(self):
        E00 = self.bsp_st.linearise(self.bsp_st.Ricci[0][0].expand())
        E00 = sp.series(E00, self.kap, 0, 2).removeO().expand()
        E00 = self.ests.introduce_eths6(E00)
        return self.ests.introduce_eth_W(E00).subs(self.kap, 1).subs(self.ests.ec.eps, 1)

    def generate_R01(self):
        E01 = self.bsp_st.linearise(self.bsp_st.Ricci[0][1])
        E01 = sp.series(E01, self.kap, 0, 2).removeO().expand()
        return self.ests.introduce_eths1(E01).subs(self.ests.ec.eps, 1).subs(self.kap, 1)

    def generate_qA_RA0(self):
        Ricci_0A = 0
        for n in range(0,2):
            Ricci_0A += self.ests.ec.q[n] * self.bsp_st.Ricci[0][n+2]
        qA_R0A = self.bsp_st.linearise(Ricci_0A)
        qA_R0A = sp.series(qA_R0A, self.kap, 0, 2).removeO().expand()
        return self.ests.introduce_eths5(qA_R0A).subs(self.kap, 1).subs(self.ests.ec.eps, 1)

    def generate_Ricci_scalar(self):
        Ricci_linearised = sp.series(self.bsp_st.Ricci_scalar, self.kap, 0, 2).removeO().expand()
        return self.ests.introduce_eths1(Ricci_linearised).subs(self.kap, 1).subs(self.ests.ec.eps, 1)

    def background_eq(self, f):
        return f.subs({X: 0 for X in self.ests.ec.perturbations_list}).doit()


==> anc/eth_field_equations/matter.py <==
import sympy as sp
import logging

logger = logging.getLogger(__name__)


class Matter:
    def __init__(self, bsp_st, ests, kap, dyad):
        self.dyad = dyad
        self.bsp_st = bsp_st
        self.ests = ests
        self.kap = kap
        self.VB = sp.Matrix([-sp.S(1), -sp.S(1), 0, 0])
        self.Ve0 = sp.Function("V^{[e]}_0", real=True)(bsp_st.coords[0], bsp_st.coords[1], bsp_st.coords[2], bsp_st.coords[3])
        self.Ve1 = sp.Function("V^{[e]}_1", real=True)(bsp_st.coords[0], bsp_st.coords[1], bsp_st.coords[2], bsp_st.coords[3])
        self.Ve2 = sp.Function("V^{[e]}_2", real=True)(bsp_st.coords[0], bsp_st.coords[1], bsp_st.coords[2], bsp_st.coords[3])
        self.Ve3 = sp.Function("V^{[e]}_3", real=True)(bsp_st.coords[0], bsp_st.coords[1], bsp_st.coords[2], bsp_st.coords[3])
        self.Ve = sp.Matrix([self.Ve0, self.Ve1, self.Ve2, self.Ve3])
        self.V = self.VB + bsp_st.eps * self.Ve
        self.V_ang = sp.Function("V_{ang}^{[e]}")(bsp_st.coords[0], bsp_st.coords[1], bsp_st.coords[2], bsp_st.coords[3])

        self.rhoB = sp.Function("\\rho^{[B]}")(bsp_st.coords[1])
        self.rhoe = sp.Function("\\rho^{[e]}")(bsp_st.coords[0], bsp_st.coords[1], bsp_st.coords[2], bsp_st.coords[3])
        self.rho = kap * self.rhoB + bsp_st.eps * kap * self.rhoe

        self.T, self.T_trace = self.generate_T()
        self.V_norm = self.generate_V_norm()

        self.hAB_TAB_minus = self.generate_hAB_TAB_minus()
        self.T_J = self.generate_T_J()

    def generate_T(self):
        T = [[sp.S(0) for _ in range(4)] for _ in range(4)]
        T_trace = sp.S(0)
        for n in range(0, 4):
            for m in range(0, 4):
                T[n][m] = self.rho * self.V[n] * self.V[m]
                T_trace += self.bsp_st.g_inv[n, m] * T[n][m]
        return T, T_trace

    def generate_V_norm(self):
        V_norm = sp.S(0)
        for n in range(0, 4):
            for m in range(0, 4):
                V_norm += self.bsp_st.g_inv[n, m] * self.V[n] * self.V[m]
        return self.bsp_st.linearise(V_norm).subs(self.kap, 0)

    def rep_V0(self, f):
        return f.subs(self.Ve0, (self.Ve0 - (self.V_norm + 1) / (2 * self.bsp_st.eps)).expand())

    def T_mu_nu_minus_trace(self, mu, nu):
        Tmn_minus_trace = self.bsp_st.linearise(self.T[mu][nu] - self.T_trace * self.bsp_st.g[mu, nu] / 2)
        return self.rep_V0(sp.series(Tmn_minus_trace, self.kap, 0, 2).removeO().expand()).expand().subs(self.bsp_st.eps, 1).subs(self.kap, 1)

    def generate_hAB_TAB_minus(self):
        self.hAB_TAB_minus_eps = 0
        for n in range(0,2):
            for m in range(0,2):
                self.hAB_TAB_minus_eps += self.bsp_st.linearise(self.bsp_st.g_inv[n+2, m+2] * (self.T[n+2][m+2] - self.T_trace * self.bsp_st.g[n+2, m+2] / 2))
        return self.rep_V0(sp.series(self.hAB_TAB_minus_eps, self.kap, 0, 2).removeO()).expand().subs(self.kap, 1).subs(self.bsp_st.eps, 1)

    def generate_T_J(self):
        T_angles_dyad = 0
        for n in range(0,2):
            for m in range(0,2):
                T_angles_dyad += self.dyad[n] * self.dyad[m] * (self.T[n+2][m+2] - self.T_trace * self.bsp_st.g[n+2, m+2] / 2)
        T_angles_dyad = self.bsp_st.linearise(T_angles_dyad - self.bsp_st.eps * self.bsp_st.coords[1]**2 * self.ests.ec.J * self.hAB_TAB_minus_eps)
        T_angles_dyad = sp.series(T_angles_dyad, self.kap, 0, 2).removeO().subs(self.kap, 1).subs(self.bsp_st.eps, 1)
        return self.ests.ec.replace_for_J(T_angles_dyad).expand()

    def replace_for_V_ang(self, f):
        return f.subs(self.dyad[0] * self.Ve2, self.V_ang - self.dyad[1] * self.Ve3)

    def qA_TA(self, m):
        T_A = 0
        for n in range(0,2):
            T_A += self.bsp_st.linearise(self.dyad[n] * (self.T[m][n+2] - self.T_trace * self.bsp_st.g[m, n+2] / 2))
        T_A_simp = sp.series(T_A, self.kap, 0, 2).removeO().subs(self.kap, 1).subs(self.bsp_st.eps, 1)
        T_A_simp2 = self.ests.ec.replace_for_U(T_A_simp)
        return self.replace_for_V_ang(T_A_simp2).expand()


class MatterFields:
    def __init__(self, ests, mp, cons, betaB, WB):
        self.ests = ests
        self.eps = ests.ec.eps
        self.mp = mp
        self.cons = cons
        self.betaB = betaB
        self.WB = WB
        logger.info("Generating normalisation condition for V_0; accessible via .V0_eq")
        self.V0_eq = self.generate_V0_eq()
        logger.info("Generating geodesic equation for V_1; accessible via .V1_eq")
        self.V1_eq = self.generate_V1_eq()
        logger.info("Generating geodesic equation for V_A using eth derivatives; accessible via .VA_eq")
        self.VA_eq = self.generate_VA_eq()
        logger.info("Generating expression for B_{11}; accessible via .B_11")
        self.B_11 = self.generate_B_11()
        logger.info("Generating expression for q^A q^B B_{AB} using eth derivatives; accessible via .B_J")
        self.B_J = self.generate_B_J()
        logger.info("Generating expression for q^A B_{(1A)} using eth derivatives; accessible via .B_U")
        self.B_U = self.generate_B_U()
        logger.info("Generating expression for q^A bar{q}^A B_{(AB)} using eth derivatives; accessible via .B_W")
        self.B_W = self.generate_B_W()
        logger.info("Generating expression for expansion using eth derivatives; accessible via .expansion")
        self.expansion = self.generate_expansion()
        logger.info("Generating expression for q^A bar{q}^A B_{(AB)} with zero expansion; accessible via .B_W_zero_expansion")
        self.B_W_zero_expansion = self.generate_B_W_zero_expansion()

    def generate_V0_eq(self):
        return (self.mp.V_norm.subs(self.eps, 1) + 1) / 2

    def generate_V1_eq(self):
        return self.cons.V_nabla_V(0).subs(self.eps, 1)

    def generate_VA_eq(self):
        q_a = (self.ests.ec.q_lower[0] * self.mp.rep_V0(self.cons.V_nabla_V(2)).doit().expand() + self.ests.ec.q_lower[1] * self.mp.rep_V0(self.cons.V_nabla_V(3)).doit().expand()).expand().subs(self.eps, 1)
        q_a_eths1 = self.ests.introduce_eths5(q_a)
        q_a_eths = self.mp.replace_for_V_ang(q_a_eths1).doit()
        return q_a_eths

    def generate_B_11(self):
        return self.cons.nabla_V(1, 1).subs(self.eps, 1)

    def generate_B_J(self):
        B_J = (self.ests.ec.q[0] * self.ests.ec.q[0] * self.cons.nabla_V(2, 2) + self.ests.ec.q[0] * self.ests.ec.q[1] * (self.cons.nabla_V(2, 3) + self.cons.nabla_V(3, 2)) / 2 + self.ests.ec.q[1] * self.ests.ec.q[0] * (self.cons.nabla_V(3, 2) + self.cons.nabla_V(2, 3)) / 2 + self.ests.ec.q[1] * self.ests.ec.q[1] * self.cons.nabla_V(3, 3)).expand()
        B_J_eths = self.ests.introduce_eths3(B_J)
        return (B_J_eths + self.ests.ec.eth_VA - self.ests.ec.eth(self.ests.ec.q[0] * self.mp.V[2] + self.ests.ec.q[1] * self.mp.V[3], 1, [False])).subs(self.eps, 1).expand()

    def generate_B_W(self):
        B_W = (self.ests.ec.q[0] * sp.conjugate(self.ests.ec.q[0]) * self.cons.nabla_V(2, 2) + self.ests.ec.q[0] * sp.conjugate(self.ests.ec.q[1]) * (self.cons.nabla_V(2, 3) + self.cons.nabla_V(3, 2)) / 2 + self.ests.ec.q[1] * sp.conjugate(self.ests.ec.q[0]) * (self.cons.nabla_V(3, 2) + self.cons.nabla_V(2, 3)) / 2 + self.ests.ec.q[1] * sp.conjugate(self.ests.ec.q[1]) * self.cons.nabla_V(3, 3)).expand()
        return (self.ests.introduce_eths1(B_W) + (self.ests.ec.bar_eth_VA - self.ests.ec.eth(self.ests.ec.q[0] * self.mp.V[2] + self.ests.ec.q[1] * self.mp.V[3], 1, [True]) + self.ests.ec.eth_bar_VA - self.ests.ec.eth(sp.conjugate(self.ests.ec.q[0] * self.mp.V[2] + self.ests.ec.q[1] * self.mp.V[3]), -1, [False])) / 2).subs(self.eps, 1).expand()

    def generate_B_U(self):
        B_U = (self.ests.ec.q[0] * (self.cons.nabla_V(1, 2) + self.cons.nabla_V(2, 1)) / 2 + self.ests.ec.q[1] * (self.cons.nabla_V(1, 3) + self.cons.nabla_V(3, 1)) / 2).expand()
        B_U_eths = self.ests.introduce_eths2(B_U)
        return (self.mp.replace_for_V_ang(B_U_eths).expand().subs(self.eps, 1) + (self.ests.ec.eth_V1 - self.ests.ec.eth(self.mp.Ve1, 0, [False])) / 2).doit().expand()

    def generate_expansion(self):
        theta_t = 0
        for a in range(0, self.mp.bsp_st.dim):
            for b in range(0, self.mp.bsp_st.dim):
                theta_t += self.mp.bsp_st.linearise(self.mp.bsp_st.g_inv[a, b] * self.cons.nabla_V(a, b))
        theta_t_eths = self.ests.introduce_eths1(theta_t.subs(self.betaB, 0).subs(self.WB, 0))
        return (theta_t_eths + (self.ests.ec.bar_eth_VA + self.ests.ec.eth_bar_VA - self.ests.ec.eth(self.ests.ec.q[0] * self.mp.V[2] + self.ests.ec.q[1] * self.mp.V[3], 1, [True]) - self.ests.ec.eth(sp.conjugate(self.ests.ec.q[0] * self.mp.V[2] + self.ests.ec.q[1] * self.mp.V[3]), -1, [False])) / (2 * self.mp.bsp_st.coords[1]**2)).expand().subs(self.eps, 1)

    def generate_B_W_zero_expansion(self):
        return self.mp.rep_V0((self.B_W - (self.mp.bsp_st.coords[1]**2 * self.expansion).expand() + self.mp.bsp_st.coords[1]**2 * self.cons.V_nabla_V(0).subs(self.eps, 1)).expand()).doit().expand() 


==> anc/eth_formalism/__init__.py <==
from .eth_st import EthSpaceTime
from .harmonics import Harmonics


==> anc/eth_formalism/decomps.py <==
import sympy as sp
import logging

logger = logging.getLogger(__name__)


class BaseDecomp:
    def __init__(self, space2):
        self.space2 = space2
        self.dim = self.space2.dim
        self.Gamma = self.space2.Gamma
        self.theta, self.phi = space2.coords[0], space2.coords[1]

    def hb(self, x, bar):
        if bar:
            return sp.conjugate(x)
        else:
            return x


class FullDecomp(BaseDecomp):
    def __init__(self, u, r, space2, dyad, perturbed_metric, chip, chic, eps, U_vec, beta, W):
        super().__init__(space2)
        self.q = dyad
        self.q_lower = self.space2.g * self.q
        self.u = u
        self.r = r
        self.h = perturbed_metric
        self.chip = chip
        self.chic = chic
        self.eps = eps
        self.U_vec = U_vec
        self.beta = beta
        self.W = W
        

class DecompSymbols(FullDecomp):
    def __init__(self, u, r, space2, dyad, perturbed_metric, chip, chic, eps, U_vec, beta, W):
        super().__init__(u, r, space2, dyad, perturbed_metric, chip, chic, eps, U_vec, beta, W)
        self.J = self._symbol_builder("J^{[e]}")
        self.U = self._symbol_builder("U^{[e]}")
        self.eth_J = self._symbol_builder("\\eth J^{[e]}")
        self.bar_eth_J = self._symbol_builder("\\bar{\\eth} J^{[e]}")
        self.bar_eth_bar_eth_J = self._symbol_builder("\\bar{\\eth}^2 J^{[e]}")
        self.eth_eth_J_bar = self._symbol_builder("\\eth^2 \\bar{J}^{[e]}")
        self.eth_U = self._symbol_builder("\\eth U^{[e]}")
        self.eth_bar_U = self._symbol_builder("\\eth\\bar{U}^{[e]}")
        self.bar_eth_U = self._symbol_builder("\\bar{\\eth}U^{[e]}")
        self.eth_eth_bar_U = self._symbol_builder("\\eth^2 \\bar{U}^{[e]}")
        self.eth_bar_eth_U = self._symbol_builder("\\eth \\bar{\\eth} U^{[e]}")
        self.eth_beta = self._symbol_builder("\\eth \\beta^{[e]}")
        self.eth_eth_beta = self._symbol_builder("\\eth^2 \\beta^{[e]}")
        self.bar_eth_eth_beta = self._symbol_builder("\\bar{\\eth} \\eth \\beta^{[e]}")
        self.eth_W = self._symbol_builder("\\eth W^{[e]}")
        self.bar_eth_eth_W = self._symbol_builder("\\bar{\\eth} \\eth W^{[e]}")
        self.perturbations_list = [self.beta, self.W, self.J, self.U, self.eth_J, self.bar_eth_J, self.bar_eth_bar_eth_J, self.eth_eth_J_bar, self.eth_U, self.eth_bar_U, self.bar_eth_U, self.eth_eth_bar_U, self.eth_bar_eth_U, self.eth_beta, self.eth_eth_beta, self.bar_eth_eth_beta, self.eth_W, self.bar_eth_eth_W]
        self.bar_eth_VA = self._symbol_builder("\\bar{\\eth} V^{[e]}_{ang}")
        self.eth_bar_VA = self._symbol_builder("\\eth \\bar{V}^{[e]}_{ang}")
        self.eth_VA = self._symbol_builder("\\eth V^{[e]}_{ang}")
        self.eth_V1 = self._symbol_builder("\\eth V^{[e]}_1")
        
    def _symbol_builder(self, f):
        return sp.Function(f)(self.u, self.r, self.theta, self.phi)


==> anc/eth_formalism/eth_deriv.py <==
import sympy as sp
import logging

from .decomps import DecompSymbols

logger = logging.getLogger(__name__)


class NaturalEth(DecompSymbols):
    def __init__(self, u, r, space2, dyad, perturbed_metric, chip, chic, eps, U_vec, beta, W):
        super().__init__(u, r, space2, dyad, perturbed_metric, chip, chic, eps, U_vec, beta, W) 

    def single_eth(self, f, s, bar=False):
        if bar:
            return sp.diff(f, self.theta) - sp.I * sp.diff(f, self.phi) / sp.sin(self.theta) + sp.S(s) * f / sp.tan(self.theta)
        else:
            return sp.diff(f, self.theta) + sp.I * sp.diff(f, self.phi) / sp.sin(self.theta) - sp.S(s) * f / sp.tan(self.theta)

    def eth(self, f, spin, bar_list):
        term = f
        order = len(bar_list)
        spin_list = self.generate_spin_list(spin, bar_list)
        for n in range(0, order):
            term = sp.simplify(self.single_eth(term, spin_list[order-n-1], bar=bar_list[order-n-1]))
        return sp.simplify(term.subs(sp.cos(self.phi), sp.exp(sp.I * self.phi) - sp.I * sp.sin(self.phi)))

    def generate_spin_list(self, spin, bar_list):
        spin_list = [spin for _ in range(0, len(bar_list))]
        for n in range(1, len(bar_list)):
            spin_list[len(bar_list) - n - 1] = spin_list[len(bar_list) - n] + self.bool_spin(bar_list[len(bar_list) - n])
        return spin_list

    def bool_spin(self, x):
        if x:
            return -1
        else:
            return 1

    def replace_for_J(self, f, bar_J=False):
        if bar_J:
            return f.subs(self.chip, sp.conjugate(self.J) + sp.I * self.chic)
        else:
            return f.subs(self.chip, self.J - sp.I * self.chic)

    def replace_for_U(self, y):
        U_as_U_vec = self.U_vec[0] * self.q_lower[0] + self.U_vec[1] * self.q_lower[1]
        U2_as_U = self.U - U_as_U_vec + self.U_vec[0]
        return sp.expand(y.subs(self.U_vec[0], U2_as_U).doit())


==> anc/eth_formalism/eth_st.py <==
import sympy as sp
import logging

from .eth_deriv import NaturalEth

logger = logging.getLogger(__name__)


class EthSpaceTime:
    def __init__(self, u, r, space2, perturbed_metric, chip, chic, eps, U_vec, beta, W):
        self.dyad = self._dyad_loader(space2) 
        self.ec = self._deriv_selector(u, r, space2, perturbed_metric, chip, chic, eps, U_vec, beta, W)
        self.derivs_list = self.generate_derivs_list()
        self.Jp_theta_as_bar_eth = self.generate_Jp_theta_as_bar_eth()
        self.J_phi_theta_as_eth = self.generate_J_phi_theta_as_eth()
        self.U2_theta_as_eth = self.generate_U2_theta_as_eth()
        self.U3_phi_as_eth = self.generate_U3_phi_as_eth()
        self.beta_theta_as_eth = self.generate_beta_theta_as_eth()
        self.beta_theta_theta_as_eth = self.generate_beta_theta_theta_as_eth()

    def _dyad_loader(self, space2):
        return sp.Matrix([sp.S(1), sp.I / sp.sin(space2.coords[0])])

    def _deriv_selector(self, u, r, space2, perturbed_metric, chip, chic, eps, U_vec, beta, W):
        logger.info("Using natural dyad. No other dyads currently supported")
        return NaturalEth(u, r, space2, self.dyad, perturbed_metric, chip, chic, eps, U_vec, beta, W)

    def derivs_are_real(self, f):
        for x in self.derivs_list:
            f = f.subs(sp.conjugate(x), x)
        return f

    def generate_derivs_list(self):
        derivs_list = []
        for y in [self.ec.chip, self.ec.chic]:
            for x in [self.ec.theta, self.ec.phi]:
                derivs_list.append(sp.diff(y, x))

        for y in derivs_list[:]:
            for x in [self.ec.theta, self.ec.phi]:
                derivs_list.append(sp.diff(y, x))
        return derivs_list

    def generate_Jp_theta_as_bar_eth(self):
        return  sp.expand(self.replace_J_for_pc(self.ec.bar_eth_J - self.ec.eth(self.ec.J, 2, [True]))) + sp.diff(self.ec.chip, self.ec.theta)

    def generate_J_phi_theta_as_eth(self):
        eth_squared_sum = self.generate_sum_eth_J()
        sum_pc = sp.simplify(self.replace_J_for_pc(eth_squared_sum))
        J_phi_theta = sp.expand((self.ec.bar_eth_bar_eth_J + self.ec.eth_eth_J_bar - sum_pc) * sp.sin(self.ec.theta) / 4) + sp.diff(sp.diff(self.ec.chic, self.ec.phi), self.ec.theta)
        return J_phi_theta

    def generate_U2_theta_as_eth(self):
        return self.ec.eth_U - self.generate_eth_U(False, False) + sp.diff(self.ec.U_vec[0], self.ec.theta)
    
    def generate_U3_phi_as_eth(self):
        eth_bar_U = self.generate_eth_U(bar_eth=False, bar_U=True)
        bar_eth_U = self.generate_eth_U(bar_eth=True, bar_U=False)
        return (self.ec.bar_eth_U + self.ec.eth_bar_U) / 2 - (eth_bar_U + bar_eth_U) / 2 + sp.diff(self.ec.U_vec[1], self.ec.phi)

    def generate_beta_theta_theta_as_eth(self):
        bar_eth_eth_beta_angles = self.generate_bar_eth_eth_beta()
        return self.ec.bar_eth_eth_beta - bar_eth_eth_beta_angles + sp.diff(sp.diff(self.ec.beta, self.ec.theta), self.ec.theta) 

    def generate_beta_theta_as_eth(self):
        return self.ec.eth_beta - self.ec.eth(self.ec.beta, 0, [False]) + sp.diff(self.ec.beta, self.ec.theta)

    def replace_J_for_pc(self, f):
        return self.derivs_are_real(f.subs(self.ec.J, self.ec.chip + sp.I * self.ec.chic).doit())

    def generate_sum_eth_J(self):
        return self.ec.eth(self.ec.J, 2, [True, True]) + self.ec.eth(sp.conjugate(self.ec.J), -2, [False, False])

    def generate_eth_U(self, bar_eth, bar_U):
        return self.ec.eth(self.ec.U_vec[0] * self.ec.hb(self.ec.q_lower[0], bar_U) + self.ec.U_vec[1] * self.ec.hb(self.ec.q_lower[1], bar_U), self.ec.bool_spin(bar_U), [bar_eth])

    def generate_bar_eth_eth_beta(self):
        return self.ec.eth(self.ec.beta, 0, [True, False])

    def introduce_eth_W(self, f):
        return sp.trigsimp(sp.expand(f.subs(sp.diff(sp.diff(self.ec.W, self.ec.theta), self.ec.theta), self.ec.bar_eth_eth_W - self.ec.eth(self.ec.W, 0, [False, True]) + sp.diff(sp.diff(self.ec.W, self.ec.theta), self.ec.theta)).doit()))
    
    def introduce_eths1(self, f):
        f_with_eth_J = sp.trigsimp(f.subs(sp.diff(sp.diff(self.ec.chic, self.ec.phi), self.ec.theta), self.J_phi_theta_as_eth))
        f_with_eth_U = sp.expand(sp.trigsimp(f_with_eth_J.subs(sp.diff(self.ec.U_vec[1], self.ec.phi), self.U3_phi_as_eth)).doit())
        f_with_eth_U_r = f_with_eth_U.subs(sp.diff(sp.diff(self.ec.U_vec[1], self.ec.phi), self.ec.r), sp.diff(self.U3_phi_as_eth, self.ec.r))
        return sp.expand(f_with_eth_U_r.subs(sp.diff(sp.diff(self.ec.beta, self.ec.theta), self.ec.theta), self.beta_theta_theta_as_eth))

    def introduce_eths2(self, f):
        f_with_eth_beta = sp.expand(f.subs(sp.diff(self.ec.beta, self.ec.theta), self.beta_theta_as_eth).doit())
        f_with_U = self.ec.replace_for_U(f_with_eth_beta)
        f_with_J = f_with_U.subs(sp.diff(self.ec.chip, self.ec.theta), self.Jp_theta_as_bar_eth).doit().expand()
        return sp.trigsimp(f_with_J)

    def introduce_eths3(self, f):
        f_with_J = sp.expand(self.ec.replace_for_J(f).doit())
        f_with_U = sp.expand(f_with_J.subs(sp.diff(self.ec.U_vec[0], self.ec.theta), self.U2_theta_as_eth).doit())
        f_with_chip = f_with_U.subs(sp.diff(sp.diff(self.ec.beta, self.ec.theta), self.ec.theta), self.ec.eth_eth_beta - self.ec.eth(self.ec.beta, 0, [False, False]) + sp.diff(sp.diff(self.ec.beta, self.ec.theta), self.ec.theta))
        return sp.trigsimp(f_with_chip)

    def introduce_eths4(self, f):
        return sp.expand(f.subs(sp.diff(self.ec.U_vec[0], self.ec.theta), self.U2_theta_as_eth).doit())

    def introduce_eths5(self, f):
        s1 = (self.ec.eth_bar_eth_U - self.ec.eth(self.ec.U_vec[0] * self.ec.q_lower[0] + self.ec.U_vec[1] * self.ec.q_lower[1], 1, [False, True])) / (2 * sp.I * sp.sin(self.ec.theta)) + sp.diff(sp.diff(self.ec.U_vec[1], self.ec.theta), self.ec.theta)
        s2 = (self.ec.eth_eth_bar_U - self.ec.eth(self.ec.U_vec[0] * sp.conjugate(self.ec.q_lower[0]) + self.ec.U_vec[1] * sp.conjugate(self.ec.q_lower[1]), -1, [False, False])) + sp.diff(sp.diff(self.ec.U_vec[0], self.ec.theta), self.ec.theta)
        S1 = f.subs(sp.diff(sp.diff(self.ec.U_vec[1], self.ec.theta), self.ec.theta) , s1)
        S2 = S1.subs(sp.diff(sp.diff(self.ec.U_vec[0], self.ec.theta), self.ec.theta) , s2)
        S3 = self.ec.replace_for_U(S2)
        S4 = self.ec.replace_for_J(S3).doit()
        S5 = S4.subs(sp.diff(self.ec.J, self.ec.theta), self.ec.bar_eth_J - self.ec.eth(self.ec.J, 2, [True]) + sp.diff(self.ec.J, self.ec.theta)).doit()
        S6 = S5.subs(sp.diff(self.ec.W, self.ec.theta), self.ec.eth_W - self.ec.eth(self.ec.W, 0, [False]) + sp.diff(self.ec.W, self.ec.theta)).doit()
        S7 = sp.expand(S6.subs(sp.diff(self.ec.beta, self.ec.theta), self.ec.eth_beta - self.ec.eth(self.ec.beta, 0, [False]) + sp.diff(self.ec.beta, self.ec.theta)).doit())
        return sp.trigsimp(S7)

    def introduce_eths6(self, f):
        f_with_eth_U = sp.expand(f.subs(sp.diff(self.ec.U_vec[1], self.ec.phi), self.U3_phi_as_eth).doit())
        return sp.expand(f_with_eth_U.subs(sp.diff(sp.diff(self.ec.beta, self.ec.theta), self.ec.theta), self.beta_theta_theta_as_eth))


==> anc/eth_formalism/harmonics.py <==
import sympy as sp
import logging

from .decomps import BaseDecomp

logger = logging.getLogger(__name__)


class Harmonics(BaseDecomp):
    def __init__(self, space2, eth):
        super().__init__(space2)
        self.eth = eth

    def Pi(self, l, m):
        term = sp.S(0)
        for k in range(0, (l - m) // 2 + 1):
            term += (-sp.S(1))**k * sp.S(2)**(- l) * sp.binomial(l, k) * sp.binomial(2 * l - 2 * k, l) * sp.factorial(l - 2 * k) / sp.factorial(l - 2 * k - m) * sp.cos(self.theta)**(l - 2 * k - m)
        return sp.sqrt(sp.factorial(l - m) / sp.factorial(l + m)) * term

    def A(self, m):
        term = sp.S(0)
        for p in range(0, m+1):
            term += sp.binomial(m, p) * (sp.cos(self.phi) * sp.sin(self.theta))**p * (sp.sin(self.phi) * sp.sin(self.theta))**(m - p) * sp.cos((m - p) * sp.pi / 2)
        return term

    def B(self, m):
        term = sp.S(0)
        for p in range(0, m+1):
            term += sp.binomial(m, p) * (sp.cos(self.phi) * sp.sin(self.theta))**p * (sp.sin(self.phi) * sp.sin(self.theta))**(m - p) * sp.sin((m - p) * sp.pi / 2)
        return term

    def Y(self, l, m):
        if m > 0:
            return self.cos_for_exp(sp.sqrt(sp.S(2 * l + 1) / (4 * sp.pi)) * self.Pi(l, m) * (- sp.S(1))**m * (self.A(m) + sp.I * self.B(m)))
        elif m < 0:
            return self.cos_for_exp(sp.sqrt(sp.S(2 * l + 1) / (4 * sp.pi)) * self.Pi(l, -m) * (self.A(-m) - sp.I * self.B(-m)))
        elif m == 0:
            return self.cos_for_exp(sp.sqrt(sp.S(2 * l + 1) / (4 * sp.pi)) * self.Pi(l, 0))

    def Ys(self, l, m, s):
        if s == 0:
            return self.Y(l, m)
        elif s > 0:
            false_list = [False for _ in range(0, s)]
            return sp.sqrt(sp.factorial(l - s) / sp.factorial(l + s)) * self.eth(self.Y(l, m), 0, false_list)
        elif s < 0:
            true_list = [True for _ in range(0, -s)]
            return (-sp.S(1))**s * sp.sqrt(sp.factorial(l + s) / sp.factorial(l - s)) * self.eth(self.Y(l, m), 0, true_list)

    def cos_for_exp(self, y):
        y_cos = y.subs(sp.cos(self.phi), (sp.exp(sp.I * self.phi) + sp.exp(-sp.I * self.phi)) / 2)
        return y_cos.subs(sp.sin(self.phi), (sp.exp(sp.I * self.phi) - sp.exp(-sp.I * self.phi)) / (2 * sp.I))

    def Z(self, l, m, s):
        if m > 0:
            return (sp.S(1) / sp.sqrt(sp.S(2))) * (self.Ys(l, m, s) + (-sp.S(1))**m * self.Ys(l, -m, s))
        elif m < 0:
            return (sp.I / sp.sqrt(sp.S(2))) * ((-sp.S(1))**m * self.Ys(l, m, s) - self.Ys(l, -m, s))
        elif m == 0:
            return self.Ys(l, 0, s)


==> anc/fixed_ell/__init__.py <==
from .fixed_ell_sym import EllShell, EllCompare
from .astrophysics import AstroSource, Sources


==> anc/fixed_ell/astrophysics.py <==
import sympy as sp
import numpy as np
import matplotlib.pyplot as plt
import logging

from .fixed_ell_sym import EllCompare

logger = logging.getLogger(__name__)


class AstroSource:
    def __init__(self, shell_ell_2, shell_ell_3, shell_ell_4, b3_val, b4_val, ri, f_vals, eta_val, source_name=None, low=True):
        if source_name is not None:
            self.source_name = source_name
        self.c = 299792458.0
        self.G = 6.6743e-11
        self.eta_val = eta_val
        self.f_vals = f_vals
        self.ri = ri
        self.low = low
        self.psi2_vals = (self.c / self.f_vals) / (2 * np.pi * self.ri)
        self.b3_val = b3_val
        self.b4_val = b4_val
        self.shell_ell_2 = shell_ell_2
        self.ell_compare_3_2 = EllCompare(shell_ell_3, shell_ell_2)
        self.ell_compare_4_2 = EllCompare(shell_ell_4, shell_ell_2)
        self.log_H2_func = sp.lambdify((shell_ell_2.psi), shell_ell_2.log_H_rewritten.subs(shell_ell_2.alpha, 2), "numpy")
        self.log_H3_func = sp.lambdify((shell_ell_2.psi, shell_ell_3.b), self.ell_compare_3_2.log_H_with_psi2.subs(shell_ell_3.alpha, 2), "numpy")
        self.log_H4_func = sp.lambdify((shell_ell_2.psi, shell_ell_4.b), self.ell_compare_4_2.log_H_with_psi2.subs(shell_ell_4.alpha, 2), "numpy")

    def H(self, ell, psi2):
        if ell == 2:
            rescaled_log_H = self.log_H2_func(psi2)
        elif ell == 3:
            rescaled_log_H = self.log_H3_func(psi2, self.b3_val)
        elif ell == 4:
            rescaled_log_H = self.log_H4_func(psi2, self.b4_val)
        else:
            raise ValueError("ell value not supported; must be either 2, 3, or 4")
        return np.exp(-8 * np.pi * self.eta_val * (self.G / self.c**3) * self.ri * rescaled_log_H) 

class Sources:
    def __init__(self, shell_ell_2, shell_ell_3, shell_ell_4):
        self.shell_ell_2 = shell_ell_2
        self.shell_ell_3 = shell_ell_3
        self.shell_ell_4 = shell_ell_4

    def hmns(self, ri):
        eta_val = 1e24
        f_vals = np.linspace(1e3, 2e3, 1000)
        return AstroSource(self.shell_ell_2, self.shell_ell_3, self.shell_ell_4, 1.46, 1.83, ri, f_vals, eta_val, "HMNS")

    def ccsne(self, ri, freq):
        eta_val = 1e23
        f_vals = np.linspace(100, 1e3, 1000)
        if freq == "low":
            b3 = 1.46
            b4 = 1.83
            return AstroSource(self.shell_ell_2, self.shell_ell_3, self.shell_ell_4, b3, b4, ri, f_vals, eta_val, "CCSNe", low=True)
        elif freq == "high":
            b3 = 1.64
            b4 = 2.18
            return AstroSource(self.shell_ell_2, self.shell_ell_3, self.shell_ell_4, b3, b4, ri, f_vals, eta_val, "CCSNe", low=False)
        else:
            raise ValueError("Frequency choice not supported")

    def plot_H(self, ell, line, source):
        return plt.plot(source.f_vals, source.H(ell, source.psi2_vals), line, label=f"$\ell={ell}$")

    def plot_H_profiles(self, source, save_name=None):
        self.plot_H(2, "-", source)
        self.plot_H(3, "--", source)
        self.plot_H(4, ":", source)
        plt.xlabel("$f_{\ell=2}$ (Hz)", fontsize=15)
        plt.ylabel("$H(r_o) / H(r_i)$", fontsize=16)
        plt.xticks(fontsize=14)
        plt.yticks(fontsize=14)
        if source.source_name == "HMNS":
            plt.title(source.source_name + f" ($r_i={int(source.ri/1000)}$km)", fontsize=15)
        elif source.source_name == "CCSNe":
            if source.low:
                plt.title(source.source_name + f" ($r_i={int(source.ri/1000)}$km, low $b_{{\ell}}$)", fontsize=15)
            else:
                plt.title(source.source_name + f" ($r_i={int(source.ri/1000)}$km, high $b_{{\ell}}$)", fontsize=15)
        plt.legend(fontsize=13)
        if save_name is not None:
            plt.savefig(save_name + ".pdf", bbox_inches="tight")
        plt.show()


==> anc/fixed_ell/fixed_ell_sym.py <==
import sympy as sp
import logging

logger = logging.getLogger(__name__)


class EllShell:
    def __init__(self, ell_formulae, ell):
        self.ell_formulae = ell_formulae
        self.ell = ell
        self.r = ell_formulae.r
        self.ro, self.ri = sp.symbols("r_o r_i")
        self.alpha = sp.symbols("\\alpha")
        self.psi = sp.symbols(f"\\psi_{{\\ell={ell}}}", real=True)
        self.nu = sp.symbols(f"\\nu_{{\\ell={ell}}}", real=True)
        self.b = sp.symbols(f"b_{{\ell={ell}}}", real=True)
        H_integrand, log_H = ell_formulae.log_H_eval(ell)
        self.H_integrand = H_integrand.subs(ell_formulae.ansatz.nu, self.nu)
        self.log_H = log_H.subs(ell_formulae.ansatz.nu, self.nu)
        self.log_H_rewritten = self.rewrite_with_psi(self.log_H).expand()
        self.E_GW_symbol = sp.symbols(f"\\langle\\dot{{E}}_{{\\text{{GW}}}}\\rangle_{{\\ell={ell}}}")
        self.C, self.rho = sp.symbols("C \\rho")
        self.Delta_T = -(2 * ell_formulae.ansatz.ests.ec.u * self.H_integrand * self.E_GW_symbol / (4 * sp.pi * ell_formulae.r**2 * self.C * self.rho)).simplify()

    def rewrite_with_psi(self, f):
        Df = f.subs(self.r, self.ro) - f.subs(self.r, self.ri)
        Df_subs = (Df / (-8 * sp.pi * self.ell_formulae.eta * self.ri)).subs(self.ro, self.ri * self.alpha).subs(self.ri, 1 / (self.nu * self.psi))
        return Df_subs


class EllCompare:
    def __init__(self, shell1, shell2):
        self.log_H_with_psi2 = shell1.log_H_rewritten.subs(shell1.psi, shell2.psi / shell1.b)
        self.diff_log_Hs =  self.log_H_with_psi2 - shell2.log_H_rewritten
        self.F_func = self.diff_log_Hs.subs(shell1.alpha, 2).expand()


==> anc/geometric/__init__.py <==
from .tensor_comps import TensorComps


==> anc/geometric/tensor_comps.py <==
import sympy as sp
import logging

logger = logging.getLogger(__name__)


class TensorComps:
    def __init__(self, coords, metric, eps=None):
        logger.info("Beginning tensor computations")
        self.dim = len(coords)
        self.coords = coords
        self.g = metric 
        self.eps = eps
        self.g_inv = self.compute_metric_inverse()
        if self.eps is not None:
            logger.info("Note: eps parameter is given. Computing linearised expressions...")
        self.Gamma = self.linearise_deep(self.compute_christoffel(), deep=True)
        self.Riemann = self.linearise_deep(self.compute_riemann(), deep=True)
        self.Ricci = self.linearise_deep(self.compute_ricci(), deep=True)
        self.Ricci_scalar = self.linearise_deep(self.compute_ricci_scalar(), deep=False)
        self.Einstein = self.linearise_deep(self.compute_einstein(), deep=True)
        logger.info("Completed tensor computations")

    def compute_metric_inverse(self):
        logger.info("Computing metric inverse...")
        return self.g.inv()

    def compute_christoffel(self):
        logger.info("Computing Christoffel symbol components...")
        Gamma = [[[sp.S(0) for _ in range(self.dim)] for _ in range(self.dim)] for _ in range(self.dim)] # Note that the first index is raised
        for i in range(self.dim):
            for j in range(self.dim):
                for k in range(self.dim):
                    for l in range(self.dim):
                        Gamma[i][j][k] += (sp.S(1) / 2) * self.g_inv[i, l] * ( 
                        sp.diff(self.g[l, j], self.coords[k]) +
                        sp.diff(self.g[l, k], self.coords[j]) -
                        sp.diff(self.g[j, k], self.coords[l])
                        )
                    if self.eps is None:
                        Gamma[i][j][k] = sp.simplify(Gamma[i][j][k])
                    else:
                        Gamma[i][j][k] = Gamma[i][j][k].expand()
        return Gamma

    def compute_riemann(self):
        logger.info("Computing Riemann tensor components...")
        Riemann = [[[[sp.S(0) for _ in range(self.dim)] for _ in range(self.dim)] for _ in range(self.dim)] for _ in range(self.dim)] # Note that the last index is raised
        for i in range(self.dim):
            for j in range(self.dim):
                for k in range(self.dim):
                    for l in range(self.dim):
                        term1 = sp.diff(self.Gamma[l][i][k], self.coords[j])
                        term2 = sp.diff(self.Gamma[l][j][k], self.coords[i])
                        term3 = sum(self.Gamma[l][m][j] * self.Gamma[m][i][k] for m in range(self.dim))
                        term4 = sum(self.Gamma[l][m][i] * self.Gamma[m][j][k] for m in range(self.dim))
                        if self.eps is None:
                            Riemann[i][j][k][l] = sp.simplify(term1 - term2 + term3 - term4)
                        else:
                            Riemann[i][j][k][l] = (term1 - term2 + term3 - term4).expand()
        return Riemann

    def compute_ricci(self):
        logger.info("Computing Ricci tensor components...")
        Ricci = [[sp.S(0) for _ in range(self.dim)] for _ in range(self.dim)]
        for i in range(self.dim):
            for j in range(self.dim):
                for k in range(self.dim):
                    Ricci[i][j] += self.Riemann[i][k][j][k]
                if self.eps is None:
                    Ricci[i][j] = sp.simplify(Ricci[i][j])
        return Ricci

    def compute_ricci_scalar(self):
        logger.info("Computing Ricci scalar...")
        Ricci_scalar = sp.S(0)
        for i in range(self.dim):
            for j in range(self.dim):
                Ricci_scalar += self.g_inv[i, j] * self.Ricci[i][j]        
        if self.eps is None:
            return sp.simplify(Ricci_scalar)
        else:
            return Ricci_scalar.expand()

    def compute_einstein(self):
        logger.info("Computing Einstein tensor components...")
        Einstein = [[sp.S(0) for _ in range(self.dim)] for _ in range(self.dim)]
        for i in range(self.dim):
            for j in range(self.dim):
                Einstein[i][j] = self.Ricci[i][j] - (sp.S(1) / 2) * self.Ricci_scalar * self.g[i, j]
                if self.eps is None:
                    Einstein[i][j] = sp.simplify(Einstein[i][j])
                else:
                    Einstein[i][j] = Einstein[i][j].expand()
        return Einstein

    def linearise(self, expr):
        if self.eps is None:
            return expr
        else:
            return expr.series(self.eps, 0, 2).removeO().expand()

    def linearise_deep(self, obj, deep=False):
        if self.eps is None:
            return obj 
        else:
            if deep:
                if isinstance(obj, list):
                    return [self.linearise_deep(sub, deep=True) for sub in obj]
                return self.linearise(obj)
            else:
                return self.linearise(obj)

    def factorise_fraction(self, x):
        x_simplified = sp.simplify(x)
        num, den = x_simplified.as_numer_denom()
        num_new = sp.factor(sp.expand(num))
        den_new = sp.factor(den)
        return num_new / den_new


==> anc/notebooks/beyond_quadrupolar_notebook.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Notebook\n",
    "### Gravitational wave interactions with matter: beyond quadrupolar perturbations\n",
    "\n",
    "**Authors:** _Ulrich K. Beckering Vinckers and Nigel T. Bishop_  "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook accompanies the manuscript: _Gravitational wave interactions with matter: beyond quadrupolar perturbations_ by the authors. To run the cells below, Jupyter Notebook should be launched from inside the notebooks directory."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys, os, logging\n",
    "\n",
    "logging.basicConfig(level=logging.INFO)\n",
    "\n",
    "project_root = os.path.abspath(\"..\")\n",
    "sys.path.append(project_root)\n",
    "\n",
    "import sympy as sp\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "\n",
    "from geometric import TensorComps\n",
    "from eth_formalism import EthSpaceTime, Harmonics\n",
    "from eth_field_equations import EthFieldEquations, Matter, MatterFields, Ansatz, ConsEq, EllEqs, EllFormulae\n",
    "from fixed_ell import EllShell, EllCompare, Sources\n",
    "\n",
    "# The following function is for quick LaTeX generation of a given expression\n",
    "\n",
    "def gen_tex(expr):\n",
    "    return print(sp.latex(expr))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Python version: 3.13.12\n",
      "NumPy version: 2.4.4\n",
      "SymPy version: 1.14.0\n",
      "Matplotlib version: 3.10.8\n"
     ]
    }
   ],
   "source": [
    "print(\"Python version:\", sys.version.split()[0])\n",
    "print(\"NumPy version:\", np.__version__)\n",
    "print(\"SymPy version:\", sp.__version__)\n",
    "print(\"Matplotlib version:\", matplotlib.__version__)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Bondi-Sachs metric and the eth formalism"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Below, we set up the Bondi-Sachs metric. Here, the background fields for $\\beta$ and $W$ are arbitrary functions of $r$. We also set up the metric $q_{AB}$ for the unit $2$-sphere."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "u, r, theta, phi = sp.symbols('u r theta phi', real=True)\n",
    "coords = [u, r, theta, phi]\n",
    "\n",
    "eps = sp.symbols('epsilon', real=True)\n",
    "kap = sp.symbols('kappa', real=True)\n",
    "\n",
    "WB = sp.Function('W^{[B]}')(r)\n",
    "We = sp.Function('W^{[e]}')(u, r, theta, phi)\n",
    "betaB = sp.Function('\\\\beta^{[B]}')(r)\n",
    "betae = sp.Function('\\\\beta^{[e]}')(u, r, theta, phi)\n",
    "\n",
    "W = kap * WB + eps * We\n",
    "beta = kap * betaB + eps * betae\n",
    "\n",
    "U2f = sp.Function(\"U^2\", real=True)(u, r, theta, phi)\n",
    "U3f = sp.Function(\"U^3\", real=True)(u, r, theta, phi)\n",
    "U2 = eps * U2f\n",
    "U3 = eps * U3f\n",
    "chip = sp.Function(\"J_{+}\", real=True)(u, r, theta, phi)\n",
    "chic = sp.Function(\"J_{\\\\times}\", real=True)(u, r, theta, phi)\n",
    "h22 = sp.S(1) + eps * chip\n",
    "h23 = eps * chic * sp.sin(theta)\n",
    "h33 = sp.sin(theta)**2 * (1 - eps * chip)\n",
    "hAB = sp.Matrix([\n",
    "    [h22, h23],\n",
    "    [h23, h33]\n",
    "])\n",
    "\n",
    "qAB = sp.Matrix([\n",
    "    [sp.S(1), 0],\n",
    "    [0, sp.sin(theta)**2]\n",
    "])\n",
    "\n",
    "g = sp.Matrix([\n",
    "    [-(sp.exp(2 * beta) * (1 + W / r) - r **2 * (h22 * U2 *U2 + h33 *U3 * U3 + 2 * h23 * U2 *U3)), -sp.exp(2 * beta), -r **2 * (h22 * U2 + h23 * U3), -r **2 * (h23 * U2 + h33 * U3)],\n",
    "    [-sp.exp(2 * beta), 0, 0, 0],\n",
    "    [-r **2 * (h22 * U2 + h23 * U3), 0, r **2 * h22, r **2 * h23],\n",
    "    [-r **2 * (h23 * U2 + h33 * U3), 0, r **2 * h23, r **2 * h33]\n",
    "])\n",
    "\n",
    "U_vec = [U2f, U3f]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Below, we pass the Bondi-Sachs metric constructed above into the TensorComps class from the geometric package. This allows us to obtain the Christoffel symbols and Ricci tensor components.\n",
    "\n",
    "Note that the following cell may take a few minutes to run."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:geometric.tensor_comps:Beginning tensor computations\n",
      "INFO:geometric.tensor_comps:Computing metric inverse...\n",
      "INFO:geometric.tensor_comps:Note: eps parameter is given. Computing linearised expressions...\n",
      "INFO:geometric.tensor_comps:Computing Christoffel symbol components...\n",
      "INFO:geometric.tensor_comps:Computing Riemann tensor components...\n",
      "INFO:geometric.tensor_comps:Computing Ricci tensor components...\n",
      "INFO:geometric.tensor_comps:Computing Ricci scalar...\n",
      "INFO:geometric.tensor_comps:Computing Einstein tensor components...\n",
      "INFO:geometric.tensor_comps:Completed tensor computations\n"
     ]
    }
   ],
   "source": [
    "bsp_st = TensorComps(coords, g, eps)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In the following cell, we input $q_{AB}$ into the TensorComps class. This will be used for implementing the eth formalism."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:geometric.tensor_comps:Beginning tensor computations\n",
      "INFO:geometric.tensor_comps:Computing metric inverse...\n",
      "INFO:geometric.tensor_comps:Computing Christoffel symbol components...\n",
      "INFO:geometric.tensor_comps:Computing Riemann tensor components...\n",
      "INFO:geometric.tensor_comps:Computing Ricci tensor components...\n",
      "INFO:geometric.tensor_comps:Computing Ricci scalar...\n",
      "INFO:geometric.tensor_comps:Computing Einstein tensor components...\n",
      "INFO:geometric.tensor_comps:Completed tensor computations\n"
     ]
    }
   ],
   "source": [
    "coords2 = [theta, phi]\n",
    "ST2 = TensorComps(coords2, qAB)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now make use of the eth_formalism package to set up the $\\eth$ and $\\bar{\\eth}$ operators, and construct substitution rules that are used later for replacing explicit angular derivatives in certain expressions with eth operations."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:eth_formalism.eth_st:Using natural dyad. No other dyads currently supported\n"
     ]
    }
   ],
   "source": [
    "ests = EthSpaceTime(u, r, ST2, hAB, chip, chic, eps, U_vec, betae, We)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The substitution rules loaded above are now used together with the linearized Ricci tensor components to write the field equations in terms of eth operations using the eth_field_equations package.\n",
    "\n",
    "Note that the following cell may take a few minutes to run."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:eth_field_equations.eth_field_equations:Rewriting Ricci components in terms of eth derivatives\n",
      "INFO:eth_field_equations.eth_field_equations:Generating R11\n",
      "INFO:eth_field_equations.eth_field_equations:Generating qA_RA1\n",
      "INFO:eth_field_equations.eth_field_equations:Generating hAB_RAB\n",
      "INFO:eth_field_equations.eth_field_equations:Generating RJ\n",
      "INFO:eth_field_equations.eth_field_equations:Generating R00\n",
      "INFO:eth_field_equations.eth_field_equations:Generating R01\n",
      "INFO:eth_field_equations.eth_field_equations:Generating qA_RA0\n",
      "INFO:eth_field_equations.eth_field_equations:Generating Ricci scalar\n"
     ]
    }
   ],
   "source": [
    "fes = EthFieldEquations(bsp_st, ests, betaB, kap)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Below, we display the linearized field equations obtained using the eth_field_equations package. Here, we set the background fields for $\\beta$ and $W$ to be zero, which corresponds to having a Minkowski background and gives us Eqs. (A1)-(A7) of the manuscript. We note that we have used the superscript $[e]$ to indicate that these are the perturbations. However, in the manuscript we don't include such a superscript since we are considering a Minkowski background."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Minkowski_background(f):\n",
    "    return f.subs(betaB, 0).subs(WB, 0).doit()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{4 \\frac{\\partial}{\\partial r} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r}$"
      ],
      "text/plain": [
       "4*Derivative(\\beta^{[e]}(u, r, theta, phi), r)/r"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{r^{2} \\frac{\\partial^{2}}{\\partial r^{2}} U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} + 2 r \\frac{\\partial}{\\partial r} U^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\frac{\\frac{\\partial}{\\partial r} \\bar{\\eth} J^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} - \\frac{\\partial}{\\partial r} \\eth \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\frac{2 \\eth \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r}$"
      ],
      "text/plain": [
       "r**2*Derivative(U^{[e]}(u, r, theta, phi), (r, 2))/2 + 2*r*Derivative(U^{[e]}(u, r, theta, phi), r) + Derivative(\\bar{\\eth} J^{[e]}(u, r, theta, phi), r)/2 - Derivative(\\eth \\beta^{[e]}(u, r, theta, phi), r) + 2*\\eth \\beta^{[e]}(u, r, theta, phi)/r"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - r^{2} \\frac{\\partial^{2}}{\\partial r^{2}} J^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + r^{2} \\frac{\\partial}{\\partial r} \\eth U^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + 2 r^{2} \\frac{\\partial^{2}}{\\partial u\\partial r} J^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + 2 r \\eth U^{[e]}{\\left(u,r,\\theta,\\phi \\right)} - 2 r \\frac{\\partial}{\\partial r} J^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + 2 r \\frac{\\partial}{\\partial u} J^{[e]}{\\left(u,r,\\theta,\\phi \\right)} - 2 \\eth^2 \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}$"
      ],
      "text/plain": [
       "-r**2*Derivative(J^{[e]}(u, r, theta, phi), (r, 2)) + r**2*Derivative(\\eth U^{[e]}(u, r, theta, phi), r) + 2*r**2*Derivative(J^{[e]}(u, r, theta, phi), r, u) + 2*r*\\eth U^{[e]}(u, r, theta, phi) - 2*r*Derivative(J^{[e]}(u, r, theta, phi), r) + 2*r*Derivative(J^{[e]}(u, r, theta, phi), u) - 2*\\eth^2 \\beta^{[e]}(u, r, theta, phi)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\frac{\\partial}{\\partial r} \\bar{\\eth}U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} + \\frac{\\frac{\\partial}{\\partial r} \\eth\\bar{U}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} + \\frac{2 \\bar{\\eth}U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r} + \\frac{2 \\eth\\bar{U}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r} - \\frac{2 \\bar{\\eth} \\eth \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r^{2}} + \\frac{\\bar{\\eth}^2 J^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r^{2}} + \\frac{4 \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r^{2}} + \\frac{\\eth^2 \\bar{J}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r^{2}} - \\frac{2 \\frac{\\partial}{\\partial r} W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r^{2}}$"
      ],
      "text/plain": [
       "Derivative(\\bar{\\eth}U^{[e]}(u, r, theta, phi), r)/2 + Derivative(\\eth\\bar{U}^{[e]}(u, r, theta, phi), r)/2 + 2*\\bar{\\eth}U^{[e]}(u, r, theta, phi)/r + 2*\\eth\\bar{U}^{[e]}(u, r, theta, phi)/r - 2*\\bar{\\eth} \\eth \\beta^{[e]}(u, r, theta, phi)/r**2 + \\bar{\\eth}^2 J^{[e]}(u, r, theta, phi)/(2*r**2) + 4*\\beta^{[e]}(u, r, theta, phi)/r**2 + \\eth^2 \\bar{J}^{[e]}(u, r, theta, phi)/(2*r**2) - 2*Derivative(W^{[e]}(u, r, theta, phi), r)/r**2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{\\frac{\\partial}{\\partial u} \\bar{\\eth}U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} + \\frac{\\partial^{2}}{\\partial r^{2}} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)} - \\frac{\\frac{\\partial}{\\partial u} \\eth\\bar{U}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} - 2 \\frac{\\partial^{2}}{\\partial u\\partial r} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\frac{\\frac{\\partial^{2}}{\\partial r^{2}} W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r} + \\frac{2 \\frac{\\partial}{\\partial r} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r} - \\frac{2 \\frac{\\partial}{\\partial u} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r} + \\frac{\\bar{\\eth} \\eth \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r^{2}} + \\frac{\\frac{\\partial}{\\partial u} W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r^{2}} + \\frac{\\bar{\\eth} \\eth W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r^{3}}$"
      ],
      "text/plain": [
       "-Derivative(\\bar{\\eth}U^{[e]}(u, r, theta, phi), u)/2 + Derivative(\\beta^{[e]}(u, r, theta, phi), (r, 2)) - Derivative(\\eth\\bar{U}^{[e]}(u, r, theta, phi), u)/2 - 2*Derivative(\\beta^{[e]}(u, r, theta, phi), r, u) + Derivative(W^{[e]}(u, r, theta, phi), (r, 2))/(2*r) + 2*Derivative(\\beta^{[e]}(u, r, theta, phi), r)/r - 2*Derivative(\\beta^{[e]}(u, r, theta, phi), u)/r + \\bar{\\eth} \\eth \\beta^{[e]}(u, r, theta, phi)/r**2 + Derivative(W^{[e]}(u, r, theta, phi), u)/r**2 + \\bar{\\eth} \\eth W^{[e]}(u, r, theta, phi)/(2*r**3)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{\\frac{\\partial}{\\partial r} \\bar{\\eth}U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{4} + \\frac{\\partial^{2}}{\\partial r^{2}} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)} - \\frac{\\frac{\\partial}{\\partial r} \\eth\\bar{U}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{4} - 2 \\frac{\\partial^{2}}{\\partial u\\partial r} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)} - \\frac{\\bar{\\eth}U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r} - \\frac{\\eth\\bar{U}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r} + \\frac{\\frac{\\partial^{2}}{\\partial r^{2}} W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r} + \\frac{2 \\frac{\\partial}{\\partial r} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r} + \\frac{\\bar{\\eth} \\eth \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r^{2}}$"
      ],
      "text/plain": [
       "-Derivative(\\bar{\\eth}U^{[e]}(u, r, theta, phi), r)/4 + Derivative(\\beta^{[e]}(u, r, theta, phi), (r, 2)) - Derivative(\\eth\\bar{U}^{[e]}(u, r, theta, phi), r)/4 - 2*Derivative(\\beta^{[e]}(u, r, theta, phi), r, u) - \\bar{\\eth}U^{[e]}(u, r, theta, phi)/(2*r) - \\eth\\bar{U}^{[e]}(u, r, theta, phi)/(2*r) + Derivative(W^{[e]}(u, r, theta, phi), (r, 2))/(2*r) + 2*Derivative(\\beta^{[e]}(u, r, theta, phi), r)/r + \\bar{\\eth} \\eth \\beta^{[e]}(u, r, theta, phi)/r**2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{r^{2} \\frac{\\partial^{2}}{\\partial r^{2}} U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} - \\frac{r^{2} \\frac{\\partial^{2}}{\\partial u\\partial r} U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} + 2 r \\frac{\\partial}{\\partial r} U^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + U^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\frac{\\eth \\bar{\\eth} U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{4} - \\frac{\\eth^2 \\bar{U}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{4} + \\frac{\\frac{\\partial}{\\partial u} \\bar{\\eth} J^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} - \\frac{\\partial}{\\partial u} \\eth \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\frac{\\frac{\\partial}{\\partial r} \\eth W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r} - \\frac{\\eth W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r^{2}}$"
      ],
      "text/plain": [
       "r**2*Derivative(U^{[e]}(u, r, theta, phi), (r, 2))/2 - r**2*Derivative(U^{[e]}(u, r, theta, phi), r, u)/2 + 2*r*Derivative(U^{[e]}(u, r, theta, phi), r) + U^{[e]}(u, r, theta, phi) + \\eth \\bar{\\eth} U^{[e]}(u, r, theta, phi)/4 - \\eth^2 \\bar{U}^{[e]}(u, r, theta, phi)/4 + Derivative(\\bar{\\eth} J^{[e]}(u, r, theta, phi), u)/2 - Derivative(\\eth \\beta^{[e]}(u, r, theta, phi), u) + Derivative(\\eth W^{[e]}(u, r, theta, phi), r)/(2*r) - \\eth W^{[e]}(u, r, theta, phi)/(2*r**2)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for field_eq in [fes.R11, fes.qA_RA1, fes.RJ, fes.hAB_RAB, fes.R00, fes.R01, fes.qA_RA0]:\n",
    "    display(Minkowski_background(field_eq))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Matter perturbations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now make use of the Matter class to set up the velocity field background and perturbations. This class also allows for useful substitution rules to be loaded such as one that allows for introducing the $V_{\\text{ang}}=q^AV_A$ spin-weighted field. The ConsEq class contains functions for computing the linearized geodesic equation $V^b \\nabla_b V^a$ and $B_{ab}=\\nabla_b V_a$ tensor."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "mp = Matter(bsp_st, ests, kap, ests.ec.q)\n",
    "cons = ConsEq(mp, bsp_st, kap)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now make use of the above, together with the eth operator substitution rules loaded above, to find expressions for the velocity perturbations and $B_{ab}$ tensor components; using eth operations where appropriate.\n",
    "\n",
    "Note that the following cell may take a few minutes to run."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:eth_field_equations.matter:Generating normalisation condition for V_0; accessible via .V0_eq\n",
      "INFO:eth_field_equations.matter:Generating geodesic equation for V_1; accessible via .V1_eq\n",
      "INFO:eth_field_equations.matter:Generating geodesic equation for V_A using eth derivatives; accessible via .VA_eq\n",
      "INFO:eth_field_equations.matter:Generating expression for B_{11}; accessible via .B_11\n",
      "INFO:eth_field_equations.matter:Generating expression for q^A q^B B_{AB} using eth derivatives; accessible via .B_J\n",
      "INFO:eth_field_equations.matter:Generating expression for q^A B_{(1A)} using eth derivatives; accessible via .B_U\n",
      "INFO:eth_field_equations.matter:Generating expression for q^A bar{q}^A B_{(AB)} using eth derivatives; accessible via .B_W\n",
      "INFO:eth_field_equations.matter:Generating expression for expansion using eth derivatives; accessible via .expansion\n",
      "INFO:eth_field_equations.matter:Generating expression for q^A bar{q}^A B_{(AB)} with zero expansion; accessible via .B_W_zero_expansion\n"
     ]
    }
   ],
   "source": [
    "matter_fields = MatterFields(ests, mp, cons, betaB, WB)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now display the normalization and geodesic equations, each of which are equal to zero. They correspond to Eqs. (10) and (11) of the accompanying manuscript."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle V^{[e]}_0{\\left(u,r,\\theta,\\phi \\right)} + \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\frac{W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r}$"
      ],
      "text/plain": [
       "V^{[e]}_0(u, r, theta, phi) + \\beta^{[e]}(u, r, theta, phi) + W^{[e]}(u, r, theta, phi)/(2*r)"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "matter_fields.V0_eq"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{\\partial}{\\partial u} V^{[e]}_1{\\left(u,r,\\theta,\\phi \\right)} - \\frac{\\partial}{\\partial r} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)} - \\frac{\\frac{\\partial}{\\partial r} W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r} + \\frac{W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r^{2}}$"
      ],
      "text/plain": [
       "-Derivative(V^{[e]}_1(u, r, theta, phi), u) - Derivative(\\beta^{[e]}(u, r, theta, phi), r) - Derivative(W^{[e]}(u, r, theta, phi), r)/(2*r) + W^{[e]}(u, r, theta, phi)/(2*r**2)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "matter_fields.V1_eq"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\eth \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\frac{\\partial}{\\partial u} V_{ang}^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\frac{\\eth W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2 r}}{r^{2}}$"
      ],
      "text/plain": [
       "(\\eth \\beta^{[e]}(u, r, theta, phi) + Derivative(V_{ang}^{[e]}(u, r, theta, phi), u) + \\eth W^{[e]}(u, r, theta, phi)/(2*r))/r**2"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "matter_fields.VA_eq"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In the following, we display components of the $B_{ab}$ tensor. More specifically, we display $B_{11}$, $q^A q^B B_{AB}$, $q^A B_{(A1)}$, and $q^A \\bar{q}^B B_{(AB)}$. In addition, we display the expansion $\\Theta$, as well as $q^A \\bar{q}^B B_{(AB)}$ when the expansion is zero. These correspond to Eqs. (12)-(16) of the manuscript."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\partial}{\\partial r} V^{[e]}_1{\\left(u,r,\\theta,\\phi \\right)} + 2 \\frac{\\partial}{\\partial r} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}$"
      ],
      "text/plain": [
       "Derivative(V^{[e]}_1(u, r, theta, phi), r) + 2*Derivative(\\beta^{[e]}(u, r, theta, phi), r)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "matter_fields.B_11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle r^{2} \\eth U^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + r^{2} \\frac{\\partial}{\\partial u} J^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\eth V^{[e]}_{ang}{\\left(u,r,\\theta,\\phi \\right)}$"
      ],
      "text/plain": [
       "r**2*\\eth U^{[e]}(u, r, theta, phi) + r**2*Derivative(J^{[e]}(u, r, theta, phi), u) + \\eth V^{[e]}_{ang}(u, r, theta, phi)"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "matter_fields.B_J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{r^{2} \\frac{\\partial}{\\partial r} U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} + \\frac{\\eth V^{[e]}_1{\\left(u,r,\\theta,\\phi \\right)}}{2} + \\eth \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\frac{\\frac{\\partial}{\\partial r} V_{ang}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} - \\frac{V_{ang}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r}$"
      ],
      "text/plain": [
       "r**2*Derivative(U^{[e]}(u, r, theta, phi), r)/2 + \\eth V^{[e]}_1(u, r, theta, phi)/2 + \\eth \\beta^{[e]}(u, r, theta, phi) + Derivative(V_{ang}^{[e]}(u, r, theta, phi), r)/2 - V_{ang}^{[e]}(u, r, theta, phi)/r"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "matter_fields.B_U"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{r^{2} \\bar{\\eth}U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} + \\frac{r^{2} \\eth\\bar{U}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} - 2 r V^{[e]}_0{\\left(u,r,\\theta,\\phi \\right)} + 2 r V^{[e]}_1{\\left(u,r,\\theta,\\phi \\right)} - 2 W^{[e]}{\\left(u,r,\\theta,\\phi \\right)} + \\frac{\\bar{\\eth} V^{[e]}_{ang}{\\left(u,r,\\theta,\\phi \\right)}}{2} + \\frac{\\eth \\bar{V}^{[e]}_{ang}{\\left(u,r,\\theta,\\phi \\right)}}{2}$"
      ],
      "text/plain": [
       "r**2*\\bar{\\eth}U^{[e]}(u, r, theta, phi)/2 + r**2*\\eth\\bar{U}^{[e]}(u, r, theta, phi)/2 - 2*r*V^{[e]}_0(u, r, theta, phi) + 2*r*V^{[e]}_1(u, r, theta, phi) - 2*W^{[e]}(u, r, theta, phi) + \\bar{\\eth} V^{[e]}_{ang}(u, r, theta, phi)/2 + \\eth \\bar{V}^{[e]}_{ang}(u, r, theta, phi)/2"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "matter_fields.B_W"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\bar{\\eth}U^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} + \\frac{\\eth\\bar{U}^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{2} - \\frac{\\partial}{\\partial r} V^{[e]}_0{\\left(u,r,\\theta,\\phi \\right)} + \\frac{\\partial}{\\partial r} V^{[e]}_1{\\left(u,r,\\theta,\\phi \\right)} - \\frac{\\partial}{\\partial u} V^{[e]}_1{\\left(u,r,\\theta,\\phi \\right)} - \\frac{2 V^{[e]}_0{\\left(u,r,\\theta,\\phi \\right)}}{r} + \\frac{2 V^{[e]}_1{\\left(u,r,\\theta,\\phi \\right)}}{r} - \\frac{\\frac{\\partial}{\\partial r} W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r} - \\frac{W^{[e]}{\\left(u,r,\\theta,\\phi \\right)}}{r^{2}} + \\frac{\\bar{\\eth} V^{[e]}_{ang}{\\left(u,r,\\theta,\\phi \\right)}}{2 r^{2}} + \\frac{\\eth \\bar{V}^{[e]}_{ang}{\\left(u,r,\\theta,\\phi \\right)}}{2 r^{2}}$"
      ],
      "text/plain": [
       "\\bar{\\eth}U^{[e]}(u, r, theta, phi)/2 + \\eth\\bar{U}^{[e]}(u, r, theta, phi)/2 - Derivative(V^{[e]}_0(u, r, theta, phi), r) + Derivative(V^{[e]}_1(u, r, theta, phi), r) - Derivative(V^{[e]}_1(u, r, theta, phi), u) - 2*V^{[e]}_0(u, r, theta, phi)/r + 2*V^{[e]}_1(u, r, theta, phi)/r - Derivative(W^{[e]}(u, r, theta, phi), r)/r - W^{[e]}(u, r, theta, phi)/r**2 + \\bar{\\eth} V^{[e]}_{ang}(u, r, theta, phi)/(2*r**2) + \\eth \\bar{V}^{[e]}_{ang}(u, r, theta, phi)/(2*r**2)"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "matter_fields.expansion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - r^{2} \\frac{\\partial}{\\partial r} V^{[e]}_1{\\left(u,r,\\theta,\\phi \\right)} - 2 r^{2} \\frac{\\partial}{\\partial r} \\beta^{[e]}{\\left(u,r,\\theta,\\phi \\right)}$"
      ],
      "text/plain": [
       "-r**2*Derivative(V^{[e]}_1(u, r, theta, phi), r) - 2*r**2*Derivative(\\beta^{[e]}(u, r, theta, phi), r)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "matter_fields.B_W_zero_expansion"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Ansatz, spherical harmonics, and arbitrary $\\ell$ equations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Below, we make use of the Harmonics class for the spin-weighted spherical harmonics basis functions $_s Z_{\\ell, m}$. The Ansatz class is used to construct the ansatz given in, for example, Eq. (2) of the manuscript, and implement such an ansatz in the field equations. The EllEqs class is used to generate the field equations using the ansatz."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "harm = Harmonics(ST2, ests.ec.eth)\n",
    "ansatz = Ansatz(ests, mp, harm, ell=\"general\")\n",
    "ell_eqs = EllEqs(ansatz, fes)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The EllFormulae class is now used to set up the general $\\ell$ equations for the metric variables and the shear tensor components using Eqs. (3)-(7) and (20)-(22), respectively. While the constraint Eqs. (8) and (9) are already used when constructing the shear tensor components, they are not applied to the expressions for the metric variables, but can be applied to these by making use of the impose_constraints function."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "ell_formulae = EllFormulae(ell_eqs, ansatz, matter_fields)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Testing and generating specific $\\ell$ equations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now consider a specific value of $\\ell$, and check that the general $\\ell$ equations for the metric variables satisfy the field equations when specifying that value of $\\ell$. We also generate expressions for the metric variables, velocity field components, and shear tensor components for the specific value of $\\ell$. In the following, we use $\\ell=4$ as an example, but for a different value of $\\ell$, one may make the change in the first line of the following cell."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "ell_test = 4\n",
    "ansatz_test = Ansatz(ests, mp, harm, ell=ell_test)\n",
    "ell_sol_test = EllEqs(ansatz_test, fes)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Below, we generate the field equations that are obtained after using the ansatz for the specific value of $\\ell$ given in the previous cell. We once again consider the case where the background is Minkowski."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{4 \\frac{d}{d r} \\beta^{[4, 4]}{\\left(r \\right)}}{r}$"
      ],
      "text/plain": [
       "4*Derivative(\\beta^{[4, 4]}(r), r)/r"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{r^{2} \\frac{d^{2}}{d r^{2}} U^{[4, 4]}{\\left(r \\right)}}{2} + 2 r \\frac{d}{d r} U^{[4, 4]}{\\left(r \\right)} - \\frac{3 \\sqrt{2} \\frac{d}{d r} J^{[4, 4]}{\\left(r \\right)}}{2} - 2 \\sqrt{5} \\frac{d}{d r} \\beta^{[4, 4]}{\\left(r \\right)} + \\frac{4 \\sqrt{5} \\beta^{[4, 4]}{\\left(r \\right)}}{r}$"
      ],
      "text/plain": [
       "r**2*Derivative(U^{[4, 4]}(r), (r, 2))/2 + 2*r*Derivative(U^{[4, 4]}(r), r) - 3*sqrt(2)*Derivative(J^{[4, 4]}(r), r)/2 - 2*sqrt(5)*Derivative(\\beta^{[4, 4]}(r), r) + 4*sqrt(5)*\\beta^{[4, 4]}(r)/r"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - 2 \\sqrt{5} \\frac{d}{d r} U^{[4, 4]}{\\left(r \\right)} - \\frac{8 \\sqrt{5} U^{[4, 4]}{\\left(r \\right)}}{r} + \\frac{6 \\sqrt{10} J^{[4, 4]}{\\left(r \\right)}}{r^{2}} + \\frac{44 \\beta^{[4, 4]}{\\left(r \\right)}}{r^{2}} - \\frac{2 \\frac{d}{d r} W^{[4, 4]}{\\left(r \\right)}}{r^{2}}$"
      ],
      "text/plain": [
       "-2*sqrt(5)*Derivative(U^{[4, 4]}(r), r) - 8*sqrt(5)*U^{[4, 4]}(r)/r + 6*sqrt(10)*J^{[4, 4]}(r)/r**2 + 44*\\beta^{[4, 4]}(r)/r**2 - 2*Derivative(W^{[4, 4]}(r), r)/r**2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 2 i \\nu r^{2} \\frac{d}{d r} J^{[4, 4]}{\\left(r \\right)} + 2 i \\nu r J^{[4, 4]}{\\left(r \\right)} - r^{2} \\frac{d^{2}}{d r^{2}} J^{[4, 4]}{\\left(r \\right)} + 3 \\sqrt{2} r^{2} \\frac{d}{d r} U^{[4, 4]}{\\left(r \\right)} + 6 \\sqrt{2} r U^{[4, 4]}{\\left(r \\right)} - 2 r \\frac{d}{d r} J^{[4, 4]}{\\left(r \\right)} - 12 \\sqrt{10} \\beta^{[4, 4]}{\\left(r \\right)}$"
      ],
      "text/plain": [
       "2*I*\\nu*r**2*Derivative(J^{[4, 4]}(r), r) + 2*I*\\nu*r*J^{[4, 4]}(r) - r**2*Derivative(J^{[4, 4]}(r), (r, 2)) + 3*sqrt(2)*r**2*Derivative(U^{[4, 4]}(r), r) + 6*sqrt(2)*r*U^{[4, 4]}(r) - 2*r*Derivative(J^{[4, 4]}(r), r) - 12*sqrt(10)*\\beta^{[4, 4]}(r)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 2 \\sqrt{5} i \\nu U^{[4, 4]}{\\left(r \\right)} - 2 i \\nu \\frac{d}{d r} \\beta^{[4, 4]}{\\left(r \\right)} - \\frac{2 i \\nu \\beta^{[4, 4]}{\\left(r \\right)}}{r} + \\frac{i \\nu W^{[4, 4]}{\\left(r \\right)}}{r^{2}} + \\frac{d^{2}}{d r^{2}} \\beta^{[4, 4]}{\\left(r \\right)} + \\frac{\\frac{d^{2}}{d r^{2}} W^{[4, 4]}{\\left(r \\right)}}{2 r} + \\frac{2 \\frac{d}{d r} \\beta^{[4, 4]}{\\left(r \\right)}}{r} - \\frac{20 \\beta^{[4, 4]}{\\left(r \\right)}}{r^{2}} - \\frac{10 W^{[4, 4]}{\\left(r \\right)}}{r^{3}}$"
      ],
      "text/plain": [
       "2*sqrt(5)*I*\\nu*U^{[4, 4]}(r) - 2*I*\\nu*Derivative(\\beta^{[4, 4]}(r), r) - 2*I*\\nu*\\beta^{[4, 4]}(r)/r + I*\\nu*W^{[4, 4]}(r)/r**2 + Derivative(\\beta^{[4, 4]}(r), (r, 2)) + Derivative(W^{[4, 4]}(r), (r, 2))/(2*r) + 2*Derivative(\\beta^{[4, 4]}(r), r)/r - 20*\\beta^{[4, 4]}(r)/r**2 - 10*W^{[4, 4]}(r)/r**3"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - 2 i \\nu \\frac{d}{d r} \\beta^{[4, 4]}{\\left(r \\right)} + \\sqrt{5} \\frac{d}{d r} U^{[4, 4]}{\\left(r \\right)} + \\frac{d^{2}}{d r^{2}} \\beta^{[4, 4]}{\\left(r \\right)} + \\frac{2 \\sqrt{5} U^{[4, 4]}{\\left(r \\right)}}{r} + \\frac{\\frac{d^{2}}{d r^{2}} W^{[4, 4]}{\\left(r \\right)}}{2 r} + \\frac{2 \\frac{d}{d r} \\beta^{[4, 4]}{\\left(r \\right)}}{r} - \\frac{20 \\beta^{[4, 4]}{\\left(r \\right)}}{r^{2}}$"
      ],
      "text/plain": [
       "-2*I*\\nu*Derivative(\\beta^{[4, 4]}(r), r) + sqrt(5)*Derivative(U^{[4, 4]}(r), r) + Derivative(\\beta^{[4, 4]}(r), (r, 2)) + 2*sqrt(5)*U^{[4, 4]}(r)/r + Derivative(W^{[4, 4]}(r), (r, 2))/(2*r) + 2*Derivative(\\beta^{[4, 4]}(r), r)/r - 20*\\beta^{[4, 4]}(r)/r**2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{i \\nu r^{2} \\frac{d}{d r} U^{[4, 4]}{\\left(r \\right)}}{2} - \\frac{3 \\sqrt{2} i \\nu J^{[4, 4]}{\\left(r \\right)}}{2} - 2 \\sqrt{5} i \\nu \\beta^{[4, 4]}{\\left(r \\right)} + \\frac{r^{2} \\frac{d^{2}}{d r^{2}} U^{[4, 4]}{\\left(r \\right)}}{2} + 2 r \\frac{d}{d r} U^{[4, 4]}{\\left(r \\right)} + U^{[4, 4]}{\\left(r \\right)} + \\frac{\\sqrt{5} \\frac{d}{d r} W^{[4, 4]}{\\left(r \\right)}}{r} - \\frac{\\sqrt{5} W^{[4, 4]}{\\left(r \\right)}}{r^{2}}$"
      ],
      "text/plain": [
       "-I*\\nu*r**2*Derivative(U^{[4, 4]}(r), r)/2 - 3*sqrt(2)*I*\\nu*J^{[4, 4]}(r)/2 - 2*sqrt(5)*I*\\nu*\\beta^{[4, 4]}(r) + r**2*Derivative(U^{[4, 4]}(r), (r, 2))/2 + 2*r*Derivative(U^{[4, 4]}(r), r) + U^{[4, 4]}(r) + sqrt(5)*Derivative(W^{[4, 4]}(r), r)/r - sqrt(5)*W^{[4, 4]}(r)/r**2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for f in ell_sol_test.eqs_list:\n",
    "    display(Minkowski_background(f))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now wish to check that these equations are satisfied by the metric variable expressions given in the manuscript when evaluated at the value of $\\ell$ being considered. To perform such a check, we use the following function to evaluate the metric expressions at the given $\\ell$; note that we use the impose_constraints function. We also generate the expressions for the velocity field components."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "def insert_ell_test(f):\n",
    "    return ell_formulae.impose_constraints(f).subs(ell_formulae.Omega_nl, ell_formulae.Omega).subs(ansatz.ell_sym, ell_test).doit().expand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "J_test = insert_ell_test(ell_formulae.Jll)\n",
    "U_test = insert_ell_test(ell_formulae.Ull)\n",
    "W_test = insert_ell_test(ell_formulae.Wll)\n",
    "V0_test = insert_ell_test(ell_eqs.vacuum_reduce(ell_formulae.V0ll, betaB, WB, J_test, U_test, W_test))\n",
    "V1_test = insert_ell_test(ell_eqs.vacuum_reduce(ell_formulae.V1ll, betaB, WB, J_test, U_test, W_test))\n",
    "VA_test = insert_ell_test(ell_eqs.vacuum_reduce(ell_formulae.VAll, betaB, WB, J_test, U_test, W_test))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now display the linearized field equations when substituting in the metric variable expressions. These should be zero if the field equations are satisfied."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for f in ell_sol_test.eqs_list:\n",
    "    display(ell_sol_test.vacuum_reduce(f, betaB, WB, J_test, U_test, W_test))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now display the metric variables for the given value of $\\ell$, as well as the velocity field components. For the $\\ell=2$, $3$, and $4$ cases, these expressions are given in Appendix C of the manuscript."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{2 \\sqrt{10} i C_{30} \\nu}{15} + \\frac{4 \\sqrt{10} C_{30}}{3 r} + \\frac{2 \\sqrt{5} i C_{40} \\nu^{3}}{75} + \\frac{4 \\sqrt{5} C_{40}}{r^{3}} - \\frac{14 \\sqrt{5} i C_{40}}{\\nu r^{4}} - \\frac{84 \\sqrt{5} C_{40}}{5 \\nu^{2} r^{5}} + \\frac{6 \\sqrt{10} b_{0}}{5}$"
      ],
      "text/plain": [
       "2*sqrt(10)*I*C_{30}*\\nu/15 + 4*sqrt(10)*C_{30}/(3*r) + 2*sqrt(5)*I*C_{40}*\\nu**3/75 + 4*sqrt(5)*C_{40}/r**3 - 14*sqrt(5)*I*C_{40}/(\\nu*r**4) - 84*sqrt(5)*C_{40}/(5*\\nu**2*r**5) + 6*sqrt(10)*b_0/5"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "J_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{2 \\sqrt{5} C_{30} \\nu^{2}}{45} + \\frac{4 \\sqrt{5} C_{30}}{r^{2}} + \\frac{\\sqrt{10} C_{40} \\nu^{4}}{225} - \\frac{8 \\sqrt{10} i C_{40} \\nu}{3 r^{3}} - \\frac{9 \\sqrt{10} C_{40}}{r^{4}} + \\frac{84 \\sqrt{10} i C_{40}}{5 \\nu r^{5}} + \\frac{14 \\sqrt{10} C_{40}}{\\nu^{2} r^{6}} - \\frac{2 \\sqrt{5} i \\nu b_{0}}{5} + \\frac{4 \\sqrt{5} b_{0}}{r}$"
      ],
      "text/plain": [
       "2*sqrt(5)*C_{30}*\\nu**2/45 + 4*sqrt(5)*C_{30}/r**2 + sqrt(10)*C_{40}*\\nu**4/225 - 8*sqrt(10)*I*C_{40}*\\nu/(3*r**3) - 9*sqrt(10)*C_{40}/r**4 + 84*sqrt(10)*I*C_{40}/(5*\\nu*r**5) + 14*sqrt(10)*C_{40}/(\\nu**2*r**6) - 2*sqrt(5)*I*\\nu*b_0/5 + 4*sqrt(5)*b_0/r"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "U_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{4 C_{30} \\nu^{2} r^{2}}{9} + 4 i C_{30} \\nu r - \\frac{2 \\sqrt{2} C_{40} \\nu^{4} r^{2}}{45} + \\frac{2 \\sqrt{2} i C_{40} \\nu^{3} r}{5} + 4 \\sqrt{2} C_{40} \\nu^{2} - \\frac{40 \\sqrt{2} i C_{40} \\nu}{3 r} - \\frac{30 \\sqrt{2} C_{40}}{r^{2}} + \\frac{42 \\sqrt{2} i C_{40}}{\\nu r^{3}} + \\frac{28 \\sqrt{2} C_{40}}{\\nu^{2} r^{4}} + 4 i \\nu b_{0} r^{2} - 2 b_{0} r$"
      ],
      "text/plain": [
       "-4*C_{30}*\\nu**2*r**2/9 + 4*I*C_{30}*\\nu*r - 2*sqrt(2)*C_{40}*\\nu**4*r**2/45 + 2*sqrt(2)*I*C_{40}*\\nu**3*r/5 + 4*sqrt(2)*C_{40}*\\nu**2 - 40*sqrt(2)*I*C_{40}*\\nu/(3*r) - 30*sqrt(2)*C_{40}/r**2 + 42*sqrt(2)*I*C_{40}/(\\nu*r**3) + 28*sqrt(2)*C_{40}/(\\nu**2*r**4) + 4*I*\\nu*b_0*r**2 - 2*b_0*r"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "W_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{2 C_{30} \\nu^{2} r}{9} - 2 i C_{30} \\nu + \\frac{\\sqrt{2} C_{40} \\nu^{4} r}{45} - \\frac{\\sqrt{2} i C_{40} \\nu^{3}}{5} - \\frac{2 \\sqrt{2} C_{40} \\nu^{2}}{r} + \\frac{20 \\sqrt{2} i C_{40} \\nu}{3 r^{2}} + \\frac{15 \\sqrt{2} C_{40}}{r^{3}} - \\frac{21 \\sqrt{2} i C_{40}}{\\nu r^{4}} - \\frac{14 \\sqrt{2} C_{40}}{\\nu^{2} r^{5}} - 2 i \\nu b_{0} r$"
      ],
      "text/plain": [
       "2*C_{30}*\\nu**2*r/9 - 2*I*C_{30}*\\nu + sqrt(2)*C_{40}*\\nu**4*r/45 - sqrt(2)*I*C_{40}*\\nu**3/5 - 2*sqrt(2)*C_{40}*\\nu**2/r + 20*sqrt(2)*I*C_{40}*\\nu/(3*r**2) + 15*sqrt(2)*C_{40}/r**3 - 21*sqrt(2)*I*C_{40}/(\\nu*r**4) - 14*sqrt(2)*C_{40}/(\\nu**2*r**5) - 2*I*\\nu*b_0*r"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "V0_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{2 i C_{30} \\nu}{9} - \\frac{\\sqrt{2} i C_{40} \\nu^{3}}{45} - \\frac{2 \\sqrt{2} i C_{40} \\nu}{r^{2}} - \\frac{40 \\sqrt{2} C_{40}}{3 r^{3}} + \\frac{45 \\sqrt{2} i C_{40}}{\\nu r^{4}} + \\frac{84 \\sqrt{2} C_{40}}{\\nu^{2} r^{5}} - \\frac{70 \\sqrt{2} i C_{40}}{\\nu^{3} r^{6}} - 2 b_{0}$"
      ],
      "text/plain": [
       "-2*I*C_{30}*\\nu/9 - sqrt(2)*I*C_{40}*\\nu**3/45 - 2*sqrt(2)*I*C_{40}*\\nu/r**2 - 40*sqrt(2)*C_{40}/(3*r**3) + 45*sqrt(2)*I*C_{40}/(\\nu*r**4) + 84*sqrt(2)*C_{40}/(\\nu**2*r**5) - 70*sqrt(2)*I*C_{40}/(\\nu**3*r**6) - 2*b_0"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "V1_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{4 \\sqrt{5} i C_{30} \\nu r}{9} - 4 \\sqrt{5} C_{30} - \\frac{2 \\sqrt{10} i C_{40} \\nu^{3} r}{45} - \\frac{2 \\sqrt{10} C_{40} \\nu^{2}}{5} + \\frac{4 \\sqrt{10} i C_{40} \\nu}{r} + \\frac{40 \\sqrt{10} C_{40}}{3 r^{2}} - \\frac{30 \\sqrt{10} i C_{40}}{\\nu r^{3}} - \\frac{42 \\sqrt{10} C_{40}}{\\nu^{2} r^{4}} + \\frac{28 \\sqrt{10} i C_{40}}{\\nu^{3} r^{5}} - 4 \\sqrt{5} b_{0} r$"
      ],
      "text/plain": [
       "-4*sqrt(5)*I*C_{30}*\\nu*r/9 - 4*sqrt(5)*C_{30} - 2*sqrt(10)*I*C_{40}*\\nu**3*r/45 - 2*sqrt(10)*C_{40}*\\nu**2/5 + 4*sqrt(10)*I*C_{40}*\\nu/r + 40*sqrt(10)*C_{40}/(3*r**2) - 30*sqrt(10)*I*C_{40}/(\\nu*r**3) - 42*sqrt(10)*C_{40}/(\\nu**2*r**4) + 28*sqrt(10)*I*C_{40}/(\\nu**3*r**5) - 4*sqrt(5)*b_0*r"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "VA_test"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now turn our attention to the shear tensor components. Here, we have two ways of obtaining these. The first way is to use the expressions given earlier for the $B_{ab}$ tensor field, and substitute in the expressions obtained above for the metric variables and velocity field components. The second way is to make use of Eqs. (20)-(22) of the manuscript, which are available for use through the EllFormulae class. Here, we shall compute the shear tensor using the first approach, and then use the results as a consistency check of the second approach. To this end, we first set up a function that allows for substituting in the metric variable and velocity field expressions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "def insert_solution(f):\n",
    "    return (ansatz_test.insert_ansatz(f).subs(ansatz_test.Jll, J_test).subs(ansatz_test.Ull, U_test).subs(ansatz_test.V1ll, V1_test).subs(ansatz_test.betall, ell_sol_test.b0).subs(ansatz_test.VAll, VA_test)).doit().expand()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now proceed to compute $\\sigma^{[\\ell, \\ell]}_{11}$, $\\sigma^{[\\ell, \\ell]}_J / r^2$, and $\\sigma^{[\\ell, \\ell]}_U / r$, and display the results, which have been reported in Appendix C of the manuscript for the $\\ell=2$, $3$, and $4$ cases."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "B11_test = insert_solution(matter_fields.B_11)\n",
    "BJ_test = insert_solution(matter_fields.B_J / r**2)\n",
    "BU_test = insert_solution(matter_fields.B_U / r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{4 \\sqrt{2} i C_{40} \\nu}{r^{3}} + \\frac{40 \\sqrt{2} C_{40}}{r^{4}} - \\frac{180 \\sqrt{2} i C_{40}}{\\nu r^{5}} - \\frac{420 \\sqrt{2} C_{40}}{\\nu^{2} r^{6}} + \\frac{420 \\sqrt{2} i C_{40}}{\\nu^{3} r^{7}}$"
      ],
      "text/plain": [
       "4*sqrt(2)*I*C_{40}*\\nu/r**3 + 40*sqrt(2)*C_{40}/r**4 - 180*sqrt(2)*I*C_{40}/(\\nu*r**5) - 420*sqrt(2)*C_{40}/(\\nu**2*r**6) + 420*sqrt(2)*I*C_{40}/(\\nu**3*r**7)"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "B11_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{4 \\sqrt{5} i C_{40} \\nu^{3}}{15 r} - \\frac{12 \\sqrt{5} C_{40} \\nu^{2}}{5 r^{2}} + \\frac{12 \\sqrt{5} i C_{40} \\nu}{r^{3}} + \\frac{40 \\sqrt{5} C_{40}}{r^{4}} - \\frac{96 \\sqrt{5} i C_{40}}{\\nu r^{5}} - \\frac{168 \\sqrt{5} C_{40}}{\\nu^{2} r^{6}} + \\frac{168 \\sqrt{5} i C_{40}}{\\nu^{3} r^{7}}$"
      ],
      "text/plain": [
       "-4*sqrt(5)*I*C_{40}*\\nu**3/(15*r) - 12*sqrt(5)*C_{40}*\\nu**2/(5*r**2) + 12*sqrt(5)*I*C_{40}*\\nu/r**3 + 40*sqrt(5)*C_{40}/r**4 - 96*sqrt(5)*I*C_{40}/(\\nu*r**5) - 168*sqrt(5)*C_{40}/(\\nu**2*r**6) + 168*sqrt(5)*I*C_{40}/(\\nu**3*r**7)"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "BJ_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{2 \\sqrt{10} C_{40} \\nu^{2}}{5 r^{2}} - \\frac{4 \\sqrt{10} i C_{40} \\nu}{r^{3}} - \\frac{22 \\sqrt{10} C_{40}}{r^{4}} + \\frac{78 \\sqrt{10} i C_{40}}{\\nu r^{5}} + \\frac{168 \\sqrt{10} C_{40}}{\\nu^{2} r^{6}} - \\frac{168 \\sqrt{10} i C_{40}}{\\nu^{3} r^{7}}$"
      ],
      "text/plain": [
       "2*sqrt(10)*C_{40}*\\nu**2/(5*r**2) - 4*sqrt(10)*I*C_{40}*\\nu/r**3 - 22*sqrt(10)*C_{40}/r**4 + 78*sqrt(10)*I*C_{40}/(\\nu*r**5) + 168*sqrt(10)*C_{40}/(\\nu**2*r**6) - 168*sqrt(10)*I*C_{40}/(\\nu**3*r**7)"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "BU_test"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Having used the first approach, we now use the second approach to find the shear tensor components, which we subsequently check that it matches the first approach. This is done by displaying the difference between the two results, which should be zero.\n",
    "\n",
    "Note that the following cell may take a few minutes to run."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "sigma_11_from_general = ell_formulae.eval_ell(ell_formulae.sigma11, ell_test).expand()\n",
    "sigma_J_from_general = ell_formulae.eval_ell(ell_formulae.sigmaJ_over_r2, ell_test).expand()\n",
    "sigma_U_from_general = ell_formulae.eval_ell(ell_formulae.sigmaU_over_r, ell_test).expand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sigma_11_from_general - B11_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sigma_J_from_general - BJ_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sigma_U_from_general - BU_test"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## GW damping and heating effects"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this section, we turn our attention to deriving the GW damping and heating effects through the shell. To accomplish this, we make use of the EllShell class from the fixed_ell package. Here, we shall consider the $\\ell=2$, $3$, and $4$ cases. Other values of $\\ell$ can be implemented here to obtain the GW magnitudes and temperature increase through the shell, but the plotting parts are specific to the $\\ell=2$, $3$, and $4$ cases.\n",
    "\n",
    "Note that the following cell may take a couple of minutes to run."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "shell_ell_2 = EllShell(ell_formulae, 2)\n",
    "shell_ell_3 = EllShell(ell_formulae, 3)\n",
    "shell_ell_4 = EllShell(ell_formulae, 4)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now wish to display the GW magnitudes, which are given in Eqs. (31)-(33) of the manuscript. The EllShell class gives us the terms contained in the exponential for a given $\\ell$. Here we wish to display such terms after dividing by a factor of $-8 \\pi \\eta$. The following function performs such a division, and we subsequently display the results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def divide_log_H(expr):\n",
    "    return (expr / (-8 * sp.pi * ell_formulae.eta)).expand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle r - \\frac{2}{\\nu_{\\ell=2}^{2} r} - \\frac{3}{\\nu_{\\ell=2}^{4} r^{3}} - \\frac{9}{\\nu_{\\ell=2}^{6} r^{5}} - \\frac{45}{\\nu_{\\ell=2}^{8} r^{7}}$"
      ],
      "text/plain": [
       "r - 2/(\\nu_{\\ell=2}**2*r) - 3/(\\nu_{\\ell=2}**4*r**3) - 9/(\\nu_{\\ell=2}**6*r**5) - 45/(\\nu_{\\ell=2}**8*r**7)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle r - \\frac{5}{\\nu_{\\ell=3}^{2} r} - \\frac{15}{\\nu_{\\ell=3}^{4} r^{3}} - \\frac{90}{\\nu_{\\ell=3}^{6} r^{5}} - \\frac{675}{\\nu_{\\ell=3}^{8} r^{7}} - \\frac{4725}{\\nu_{\\ell=3}^{10} r^{9}}$"
      ],
      "text/plain": [
       "r - 5/(\\nu_{\\ell=3}**2*r) - 15/(\\nu_{\\ell=3}**4*r**3) - 90/(\\nu_{\\ell=3}**6*r**5) - 675/(\\nu_{\\ell=3}**8*r**7) - 4725/(\\nu_{\\ell=3}**10*r**9)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle r - \\frac{9}{\\nu_{\\ell=4}^{2} r} - \\frac{45}{\\nu_{\\ell=4}^{4} r^{3}} - \\frac{450}{\\nu_{\\ell=4}^{6} r^{5}} - \\frac{5400}{\\nu_{\\ell=4}^{8} r^{7}} - \\frac{66150}{\\nu_{\\ell=4}^{10} r^{9}} - \\frac{595350}{\\nu_{\\ell=4}^{12} r^{11}}$"
      ],
      "text/plain": [
       "r - 9/(\\nu_{\\ell=4}**2*r) - 45/(\\nu_{\\ell=4}**4*r**3) - 450/(\\nu_{\\ell=4}**6*r**5) - 5400/(\\nu_{\\ell=4}**8*r**7) - 66150/(\\nu_{\\ell=4}**10*r**9) - 595350/(\\nu_{\\ell=4}**12*r**11)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for log_H in [shell_ell_2.log_H, shell_ell_3.log_H, shell_ell_4.log_H]:\n",
    "    display(divide_log_H(log_H))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The EllShell class also gives us the temperature increase, $\\Delta T$. We now display these, which are reported in Eqs. (35)-(37) of the manuscript."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{4 \\eta \\langle\\dot{E}_{\\text{GW}}\\rangle_{\\ell=2} u \\left(\\nu_{\\ell=2}^{8} r^{8} + 2 \\nu_{\\ell=2}^{6} r^{6} + 9 \\nu_{\\ell=2}^{4} r^{4} + 45 \\nu_{\\ell=2}^{2} r^{2} + 315\\right)}{C \\nu_{\\ell=2}^{8} \\rho r^{10}}$"
      ],
      "text/plain": [
       "4*\\eta*\\langle\\dot{E}_{\\text{GW}}\\rangle_{\\ell=2}*u*(\\nu_{\\ell=2}**8*r**8 + 2*\\nu_{\\ell=2}**6*r**6 + 9*\\nu_{\\ell=2}**4*r**4 + 45*\\nu_{\\ell=2}**2*r**2 + 315)/(C*\\nu_{\\ell=2}**8*\\rho*r**10)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{4 \\eta \\langle\\dot{E}_{\\text{GW}}\\rangle_{\\ell=3} u \\left(\\nu_{\\ell=3}^{10} r^{10} + 5 \\nu_{\\ell=3}^{8} r^{8} + 45 \\nu_{\\ell=3}^{6} r^{6} + 450 \\nu_{\\ell=3}^{4} r^{4} + 4725 \\nu_{\\ell=3}^{2} r^{2} + 42525\\right)}{C \\nu_{\\ell=3}^{10} \\rho r^{12}}$"
      ],
      "text/plain": [
       "4*\\eta*\\langle\\dot{E}_{\\text{GW}}\\rangle_{\\ell=3}*u*(\\nu_{\\ell=3}**10*r**10 + 5*\\nu_{\\ell=3}**8*r**8 + 45*\\nu_{\\ell=3}**6*r**6 + 450*\\nu_{\\ell=3}**4*r**4 + 4725*\\nu_{\\ell=3}**2*r**2 + 42525)/(C*\\nu_{\\ell=3}**10*\\rho*r**12)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{4 \\eta \\langle\\dot{E}_{\\text{GW}}\\rangle_{\\ell=4} u \\left(\\nu_{\\ell=4}^{12} r^{12} + 9 \\nu_{\\ell=4}^{10} r^{10} + 135 \\nu_{\\ell=4}^{8} r^{8} + 2250 \\nu_{\\ell=4}^{6} r^{6} + 37800 \\nu_{\\ell=4}^{4} r^{4} + 595350 \\nu_{\\ell=4}^{2} r^{2} + 6548850\\right)}{C \\nu_{\\ell=4}^{12} \\rho r^{14}}$"
      ],
      "text/plain": [
       "4*\\eta*\\langle\\dot{E}_{\\text{GW}}\\rangle_{\\ell=4}*u*(\\nu_{\\ell=4}**12*r**12 + 9*\\nu_{\\ell=4}**10*r**10 + 135*\\nu_{\\ell=4}**8*r**8 + 2250*\\nu_{\\ell=4}**6*r**6 + 37800*\\nu_{\\ell=4}**4*r**4 + 595350*\\nu_{\\ell=4}**2*r**2 + 6548850)/(C*\\nu_{\\ell=4}**12*\\rho*r**14)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for Delta_T in [shell_ell_2.Delta_T, shell_ell_3.Delta_T, shell_ell_4.Delta_T]:\n",
    "    display(Delta_T)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now wish to derive the damping factors given in Eq. (38) of the manuscript. This is accomplished through rewriting the rescaled GW magnitude in terms of $\\psi_{\\ell} = \\lambda_\\ell / (2 \\pi r_i)$ and $\\alpha = r_o / r_i$, which is carried out when implementing the EllShell class. In the following, we display the terms contained in the exponential, and divided by a factor of $-8 \\pi \\eta r_i$ in natural units."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\alpha + 45 \\psi_{\\ell=2}^{8} + 9 \\psi_{\\ell=2}^{6} + 3 \\psi_{\\ell=2}^{4} + 2 \\psi_{\\ell=2}^{2} - 1 - \\frac{2 \\psi_{\\ell=2}^{2}}{\\alpha} - \\frac{3 \\psi_{\\ell=2}^{4}}{\\alpha^{3}} - \\frac{9 \\psi_{\\ell=2}^{6}}{\\alpha^{5}} - \\frac{45 \\psi_{\\ell=2}^{8}}{\\alpha^{7}}$"
      ],
      "text/plain": [
       "\\alpha + 45*\\psi_{\\ell=2}**8 + 9*\\psi_{\\ell=2}**6 + 3*\\psi_{\\ell=2}**4 + 2*\\psi_{\\ell=2}**2 - 1 - 2*\\psi_{\\ell=2}**2/\\alpha - 3*\\psi_{\\ell=2}**4/\\alpha**3 - 9*\\psi_{\\ell=2}**6/\\alpha**5 - 45*\\psi_{\\ell=2}**8/\\alpha**7"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\alpha + 4725 \\psi_{\\ell=3}^{10} + 675 \\psi_{\\ell=3}^{8} + 90 \\psi_{\\ell=3}^{6} + 15 \\psi_{\\ell=3}^{4} + 5 \\psi_{\\ell=3}^{2} - 1 - \\frac{5 \\psi_{\\ell=3}^{2}}{\\alpha} - \\frac{15 \\psi_{\\ell=3}^{4}}{\\alpha^{3}} - \\frac{90 \\psi_{\\ell=3}^{6}}{\\alpha^{5}} - \\frac{675 \\psi_{\\ell=3}^{8}}{\\alpha^{7}} - \\frac{4725 \\psi_{\\ell=3}^{10}}{\\alpha^{9}}$"
      ],
      "text/plain": [
       "\\alpha + 4725*\\psi_{\\ell=3}**10 + 675*\\psi_{\\ell=3}**8 + 90*\\psi_{\\ell=3}**6 + 15*\\psi_{\\ell=3}**4 + 5*\\psi_{\\ell=3}**2 - 1 - 5*\\psi_{\\ell=3}**2/\\alpha - 15*\\psi_{\\ell=3}**4/\\alpha**3 - 90*\\psi_{\\ell=3}**6/\\alpha**5 - 675*\\psi_{\\ell=3}**8/\\alpha**7 - 4725*\\psi_{\\ell=3}**10/\\alpha**9"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\alpha + 595350 \\psi_{\\ell=4}^{12} + 66150 \\psi_{\\ell=4}^{10} + 5400 \\psi_{\\ell=4}^{8} + 450 \\psi_{\\ell=4}^{6} + 45 \\psi_{\\ell=4}^{4} + 9 \\psi_{\\ell=4}^{2} - 1 - \\frac{9 \\psi_{\\ell=4}^{2}}{\\alpha} - \\frac{45 \\psi_{\\ell=4}^{4}}{\\alpha^{3}} - \\frac{450 \\psi_{\\ell=4}^{6}}{\\alpha^{5}} - \\frac{5400 \\psi_{\\ell=4}^{8}}{\\alpha^{7}} - \\frac{66150 \\psi_{\\ell=4}^{10}}{\\alpha^{9}} - \\frac{595350 \\psi_{\\ell=4}^{12}}{\\alpha^{11}}$"
      ],
      "text/plain": [
       "\\alpha + 595350*\\psi_{\\ell=4}**12 + 66150*\\psi_{\\ell=4}**10 + 5400*\\psi_{\\ell=4}**8 + 450*\\psi_{\\ell=4}**6 + 45*\\psi_{\\ell=4}**4 + 9*\\psi_{\\ell=4}**2 - 1 - 9*\\psi_{\\ell=4}**2/\\alpha - 45*\\psi_{\\ell=4}**4/\\alpha**3 - 450*\\psi_{\\ell=4}**6/\\alpha**5 - 5400*\\psi_{\\ell=4}**8/\\alpha**7 - 66150*\\psi_{\\ell=4}**10/\\alpha**9 - 595350*\\psi_{\\ell=4}**12/\\alpha**11"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for log_H_rewritten in [shell_ell_2.log_H_rewritten, shell_ell_3.log_H_rewritten, shell_ell_4.log_H_rewritten]:\n",
    "    display(log_H_rewritten)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## GW Damping plots"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this section, we generate Figs. 1 and 2. Note that this part is specific to the $\\ell=2$, $3$, and $4$ cases, since we are using specific values for the frequency ratios for the different cases."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "sources = Sources(shell_ell_2, shell_ell_3, shell_ell_4)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The following cell is for font style in the figures, and may be commented out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "matplotlib.rcParams.update({\"text.usetex\": True, \"font.family\": \"serif\"})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Running the following cell produces the plots of the damping factors given in the manuscript."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkEAAAHSCAYAAADrHh/dAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjgsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvwVt1zgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAVEhJREFUeJzt3X94W/d9H/o3AJIgJZE4BGXZlkxbBKTYSZzYBMn8aNx0MYF4S9IttQAya7NuXSLgcba723UJYfr2tk23hgaddXfds2sBctbd7kcnEk7TrWkTAbKdrK1jkYTkOIljWzjUb/+QCB6QkvgTOPcP8BwBxA8CJIADEu/X8/B5ROB7cD48hwQ++n4/3+9XJ8uyDCIiIqI6o9c6ACIiIiItMAkiIiKiusQkiIiIiOoSkyAiIiKqS0yCiIiIqC4xCSIiIqK6xCSIiIiI6hKTICIiIqpLTIKIiIioLjEJIqKyEEVR6xCoDvH3jraCSRARbZnX64UkSVqHQXVIFEUEAgGtw6BtikkQUZECgQAcDgdcLhc8Hg+8Xi+CwSCA1Bvx6Oho2Y6VJEltp3yFw2FIkqS2Vdr09PRAp9Ohp6cn57ldLhfa29uh0+ngcDgQiUTKcTkyfjar1QqbzVbW19VCJBLJex2B1DX3er0YHR3F6OgoPB5PRvIXDofR09OD9vb2gr8PWolEInA4HGhvb4fX69U6HJUkServqcPhKOlYu92OaDSKcDhcoehoR5OJqKBoNCrbbDbZ7XbLs7OzGc+FQiHZ5/PJNptNHhoaKsuxs7OzssVikaPRaEZ7v98vWyyWrPNEo1HZ6XTKAGSfz5fzZwiFQjnj26poNCrb7fayv241zc7Oym63W3a73bLNZpMLvS3abDZ5ampK/T4ajcoWiyXr3gqCkPde1IJcv0e1YCtx2Wy2MkdD9YA9QUQFiKIIq9WKwcFB+P1+CIKQ8bzdbofdbs/Zu7LZY71eLzweDywWS8bjbrcbdrs9Z5yDg4NwOp3wer05ayR6e3thtVqL+IlL4/P54PF4yv661SQIAvx+P/x+PwYHB/O2U4Zc0nu8LBYLbDYbRkZGMtqazebKBFsm63+3aoEkSRBFseSeIMXg4GBN9W7R9sAkiKgAl8sFm82GoaGhvG1sNhvcbnfZjg2Hw1kJkyLfm7wgCDh+/DgEQYDL5crZphIfzOFwGE6ns+yvW4vGx8fR29ub9XhfX586tEmbpwxn5Uv0N+J2u1kbRCVjEkSURyAQQCQSKaqnY33isZVjLRYL/H5/zrYWiwV9fX05n1MSoUgkUpV6lGAwuCPqgIoVDodz9qZZLBaIosjC8C0KhUKbToCA1O+/2WxmbRCVhEkQUR7j4+MAivufqd1uzxhK2cqxXq8XkUgE7e3tCAQCWcNbhXpenE4n7HZ73mGx9URRhMfjQSAQUAuwixUKhfIOXUQiEQQCATUJDAaDGB0dRSAQ2JYfUoUSHKXXrtD19ng80Ol0aG9vV69JepHy6Oioes1GR0fhcDjU6xQIBNT743K5KppsKYXf6edUfq5AIJBRhB8OhzE6Ogqr1aoW3Suxpbcrdgp7OByGzWZTz+3xeEou4s83NE2Ul9ZFSUS1ymKxyACyil4rfawsp4qgAahfgiDITqczq1hallPFuaFQSP1+dnZWFgQho1B0dnZWHh8fzzhuampKFgQhI8ahoSHZ6XQWFaPdbs847/r4ZVlWi76V751O56YLqZXC5VK+lPMWy+fz5SyMjkajMoCcrxcKhWQAGdfCYrFkFEaHQqG819VischOpzPj+PHxcfV86ffHbrfLbre7pJ8pF7vdnlWAPDU1lbPI22azqbHNzs7KADJ+l5Rrs/64Uu6z8rrp10j5/SyFz+cr+veXSJZluUGb1IuICnG73RgYGEA4HEYoFEI4HEYwGEQwGMTU1FTBYShlWMzlcmF0dDRvTZLL5YLb7c6oPxoeHkZ7eztEUdyweFYUxZx1RpFIRD1WFEWIogifzwcgVT+zPvZizgUg7xCh1jbqmQmHwxBFUe0dXE8QBIiimNFrqFwjSZIy7o/NZqtY/ZGyfMP6erTh4WG4XC7Mzs5CEATY7XacOHFC7ZFUfgfGxsbU+jalh7FYY2NjAJBxjWw2GyRJQjgcLnqYTLmWRMXicBhRHsoHcywWq+qxCkEQ4HQ64ff7EY1GMTU1BUEQcPTo0Q2P3WhYTElO1tcXCYIAQRCKGlKIxWJ5C7jtdjskSYIkSRgeHlYfHxoayvhAkyRp07OBqkn5oM+V8Cj3OFdCGAwG4fF4chbOp1tfcK281vqEsaOjo+iYS6H8PuRKNpR7qQzPeTyejERsbGwMQ0NDGUlqMBgsqWA+Vz1QvmRGWVcrVxG0xWJhbRaVhEkQUR5KwXIxNSySJGW8KW/l2Hz/07fZbPD5fEXXPIyPj6uzxdYnY8prTExMqDUYypfP5yu64DnXB45yrDLLbaNeq2g0WtS5tJQv2Uu3vjfrxIkTAFJJ0mYL1as11b6Y3ymljZLcKL+zSqIbiUQ23QsTDoezkmHlb2d9guj1ejE0NJTz2qzvOSPaCIfDiPJwu93q+jEb/U8+HA5nvFlv5dj0oYb1Spk9kz4s5vP5Mj5klA9sh8Ox6Rk5ZrO5YE/XiRMntjTbZz2Px4PJycmSj9no+hdLWZl4PUmSYLFYsj58PR4PnE4nBEFQr3OtzqYr1HOpPJae5DmdToyPj8Nut6s/u91uV9daKvXnlCQp63clFArBZrNlXFdl5fV8YrFYTa6BRLWLSRBRAePj47BarQgEAgU/TCcmJrISl80eq9SQ5HozF0Ux6wNGGXbKRRkWW//hoXy45BqGUBat2+iDbKOhh3A4rNYC5RIMBjExMVH0h6bWNUFKMrleKBQqOPRjt9vhdrvhcrlqttfLZrPBYrEgEolk/T5EIhE1yVF4PB44HA74/X71mijbvHR0dBRcGyuf9N93SZLU+rd0fr8fp06dQjAYzJlgKwkpUbE4HEZUgMViQTQahd/vz7lJqCiK8Hq9GXUv5Tg2fW8xhTJ9+fjx41mvU2gYQhkWW+/UqVM5p+CPjIwU9UFis9kwMTGR87lIJAJJkjAwMJDzeaXYtaOjo6amzM/MzOR9Tklk0+NdX/idj8/nK6lYuFAPW67nrFZrSYXIsVgs6/dxfHwcfr8/4/dBkiSMjIyoC3Eq7HZ7VhGy0+mEKIoFr2E+drs9o5evv78ffr8/Izle/3ua63d6YmKiIiuj087FniCiDVgsFkxNTSEQCMDlcqmLslmtVgiCUPADcDPHDgwMwO/3IxgMquv2SJKEWCyG8fFxNUGRJAlHjx5VN1YNhULw+/1ZCYwyLLaezWbD1NQUfD6fGo9S31FMXYXD4ci7rpBSZJvvdZQhlBMnTuSdNVVNSgKhzFJyOBywWCxwuVwZPQ5TU1PqOk6CIGBqagqhUEh9PhwOq4mEz+fD1NQU/H5/xpo/6UmT3+/PqKXx+XwYGxtTr8nRo0cxODiIoaEheDwe9V4rM7nSYytmqDASieQ8p1K7FQqF1N8HAIhGozh+/HjOnjq32501NOV2uze1jcr4+LhaxK/8Tq7v6VES5/RZaLl+vly/60T56GRZlrUOgoi2J6vVqs5aK5WyT1StDhFtNxsNu253SpKUL2mORCIYGRmpiaSatg8OhxHRpimrTW+G3+9Xew04rXnrdvo13KjGbGRkZNtv5kvVxySIiDZtaGgoYzioFMrmq4FAgNOat0gUxR19DcPhMAYHB9VEb/1ebcr35ZyNSPWBSRARbYnf78+7c30hg4ODiEQiOXdmp9IEg8EdPRSmzLA7ceIEgsFgVtLn8Xg4DEabwpogItoypdC2lFWCicphdHQUTqeTU+NpU5gEERERUV3iFPkCkskkrl69itbWVuh0Oq3DISIioiLIsoz5+Xns378fen3+yh8mQQVcvXoVnZ2dWodBREREm3Dp0iXcc889eZ9nElRAa2srgNRFbGtr0zgaIiIiKsbc3Bw6OzvVz/F8mAQVoAyBtbW1MQkiIiLaZjYqZeEUeSIiIqpLTIKIiIioLjEJIiIiorrEJIiIiIjqEpMgIiIiqkucHVZGiUQCKysrWodBawwGAxobG7UOg4iIahSToDKQZRnvvPMO4vE4uAtJbTEajdi7dy+XOCAioixMgsogHo9DkiTccccd2L17N7fYqAGyLGNlZQXxeBxXrlwBACZCRESUgUnQFsmyjPfeew9tbW3Yu3ev1uFQmpaWFrS2tuLy5cu4fv06kyAiIsrAwugtSiQSSCQS/ICtUTqdDiaTCUtLS6zXIiKiDEyCtmh1dRUA0NDATrVapRRHJxIJjSMhIqJawiSoTFgHVLt4b4iIKBcmQURERFR1b747jxtLq5rGwCSIiIiIqu7on0zioa+fxMT5mGYxsJCFNkUURQSDQQiCALfbrXU4RES0jbwTX8SFmVvQ64D772rVLA4mQbQpHo8HoVAIwWCwauccHR3FzMwMJEmCKIrwer2w2+1VOz8REZXHK9MzAIAP7G9DW7N2K/szCaKSjY6OwuFwAABisep0Y3q9XgwPD0MQBABAJBJBT08PQqEQEyEiom3mlenUZ8dHuzo0jYM1QVSykZERDA0NVfWcwWAQoiiq39tsNtjtdvh8vqrGQUREW3d6LQn6SJdZ0zjYE1QhsixjYaU216VpaTRsetp4MBhEb28vgFRvTLV6YWKxGERRhM1mUx8TBAGRSKQq5yciovK4fmMJ5967AQD4yEEmQTvSwkoCH/id72sdRk4/+/3HsKtpc7fe7/fD5XIBACYnJ6tWFD07O5v1WCQSyUiKiIio9k2s9QI9cFcr2nc3aRoLkyAqSTgcht/vRyAQwMDAQMG2Ho+n6JqhwcFBOJ3OouOIRCIQRRGhUKjoY4iISHuv1MhQGMAkqGJaGg342e8/pnUYObU0GjZ1nCiKEAQBoijCbrerRcr5+P3+TZ2nGC6XC6FQCBaLpWLnICKi8vuRmJoZpnVRNMAkqGJ0Ot2mh5xqVXphspbJh8fjgc/n46wwIqJtRrq1jDfenQdQGz1BnB1GRVN6gLRMPpTp+aUMnRERUW2YOD8LWQYsd+zGHa1GrcNhTxAVJxKJIBqNwmwuPnMvd01QMBiExWLJaBcIBLhiNRHRNnF6unaGwgAmQVQkQRDg8/nUmWFAKikpVBtUzpqgSCSCUCgEl8uFcDgMAJAkCdFotGznICKiyrq9SKL2Q2EAkyAqklID5HA4EAgEAKCo4uhy6e/vhyRJ6rkVXCyRiGh7mF9cwU+uxAEAH7UwCaJtSKuhp1zrBBER0fYxdWEWSRm417wLd5tatA4HAAujiYiIqApqaX0gBZMgIiIiqrhX1PWBmAQRERFRnVhYTuDHl9fqgWpkZhjAJIiIiIgqLHJxFqtJGXebmtFpro16IIBJEBEREVVY+tR4nU6ncTS3MQkiIiKiilLqgT5SQ0NhAJMgIiIiqqDl1STOXpIA1NbMMIBJEBEREVXQT67GsbSahHl3E6x37NY6nAxMgoiIiKhiJs+n6oF67muvqXoggEkQERERVdDk+dSK/733tWscSTYmQURERFQRsixj6sJaEnSwtuqBAO4dRpskiiKCwSAEQdBsPzEiIqpt09dvYubmMpoa9HjwQJvW4WRhEkSb4vF4EAqFEAwGq3ZOZQd5SZIwMTEBh8PBBIyIqIYpQ2EP3yPA2GDQOJpsTIKoZKOjo3A4HACAWCxWlXN6vV5YrVY16ZEkCe3t7bBYLLDb7VWJgYiISjN5Ya0o+mDt1QMBrAmiTRgZGcHQ0FBVzylJEkKhkPq9IAgAgEgkUtU4iIioeJMXarcoGmBPUOUt38z/nM4ANDYX2VYPNLZssu0tAHLq301bW6MhGAyit7cXQCoBqVYvjN/vz/heFEUAgM1mq8r5iYioNDM3liBeS31W9TAJqlPf2J//ucOfBn5t/Pb3zxwCVm7lbnvfI8BvfPf29//Ph4BbM7nb7u8G3C/d/v4/fhSIX0z9+/fiRYWdj9/vh8vlAgBMTk5qVpPj9/vhdDo5FEZEVKOUWWGH9+2BsKtJ42hyYxJEJQmHw/D7/QgEAhgYGCjY1uPxFF0zNDg4CKfTuWG7QCCAqakpAMD4+PgGrYmISCuTNTw1XsEkqNKeupr/Od26SvmvnSvQdl351m++Vnzbf/YK1OGwLRBFEYIgQBRF2O12tS4nn/VDWOXgdrshSRICgQBcLheOHz++YRxERFR9ykrRtVoPBDAJqrxSanAq1nZX8W0LUOpwAMBisZTlNTdDEAQMDQ3BarXi6NGj7BEiIqoxiysJvHYlVX7RV8M9QZwdRkVTeoC0qMNxuVxZM8FsNltV1ykiIqLi/PhyHCsJGXe0GtFpbtn4AI2wJ4iKEolEEI1GYTYXn9GXqyZIWZ3a4/FkPa5ljxQREeWmrA/UW4ObpqZjEkRFEQQBPp9PnRkGpKbLF6oNKldNkMViwdDQUEYPlCiKiEQiHAojIqpB6qapNTwUBjAJoiIpPS4Oh0PdvqKY4uhyGR4exujoKGZmZtDR0YGJiQmEQiFOkSciqjHJZNqmqTVcFA0wCaISabUukFIMTUREte3ctRuIL6ygpdGAD+yvvU1T07EwmoiIiMpG3TS1U0CjobbTjNqOjoiIiLYVZX2gvhrdNDUdkyAiIiIqG2Wl6J4aL4oGmAQRERFRmbw3t4iLsVvQ6YDuewWtw9kQkyAiIiIqC6UX6IG72tDW3KhxNBtjEkRERERloa4PVONT4xU1P0VeFEX4fD5YrVYAqanSm5mm7XA4EAqFyh0eERERrVFXit4GRdFAjSdBoiiip6cH09PT6qJ8Xq8Xo6OjJa0ZMzo6inA4XKEoiYiI6NbyKn56dQ5A7a8Urajp4TCfzwe3252xKvHw8DC8Xm/RryGKIiYmJioQHRERESnOXpSQSMrYb2rGAaF2N01NV9NJ0NjYmDoMplASomJ7doLBIAYHB8sdGhEREaXZTlPjFTWbBEmSBEmScu4SLggCIpHIhq8RDAbz7kxORERE5TO5TfYLS1ezNUGiKOZ9zmw2Y2ZmpuDxkiQhFovBYrEUlTABwNLSEpaWltTv5+bmigu2DomiiGAwuOlCdSIi2jkSSRkRJQnaJkXRQA33BG1EkqSCzwcCgZI/nEdGRmAymdSvzs7OLUS4s3k8HgwNDcFs1qbbMxwOq7vZExGRtt54Zx43llaxx9iAB+6q7U1T09VsEpReDL1eLBYreGw4HIbdbi/5nMPDw4jH4+rXpUuXSn6NejA6OgqHwwFg43tRCZIkweVybZgIExFRdShT47vvFWDQ6zSOpng1Oxym9DDk+qCTJKlgkhSJREqaQq8wGo0wGo0lH1dvRkZGMDs7q9n5x8bG0Nvbq9n5iYgo0+1FErdPUTRQw0mQIAgQBCFvT4PSE7FeIBBANBrNmEav1AR5vV50dHRsKkHarFsrtwAALQ0t0OlS2fFKYgUryRU06BvQZGjKatvc0Ay9LtVJt5JcwUpiBQa9AUaDcVNtF1YXIMsyjAYjDHrDln6eYDCoJiCRSGRTPW5bEQ6H0dvbi/Hx8aqel4iI8ttOO8enq9kkCAAGBgYQjUYzHlMKpvN9+OaqAwoEAgiHw/D5fOUPcgMf/e8fBQD8YPAHMDenMuQ//ukf4z+c+Q84cvgIfu8Xfk9t+3fG/g4WVhfwvSPfw4E9BwAA/+Pn/wOjE6P4TNdn4Pvk7fj/7vN/F7NLs/izv/9nONR+CADw5+f+HF9/+ev4VOen8EeP/pHa9vPf+Tyu3ryKP/3sn+LBvQ9u6efx+/1wuVwAgMnJyaoXRYuiWPXEi4iI8rsiLeBqfBEGvQ4Pb4NNU9PVdBLk9XrhcDgykhe/3w+/369+r9SH+Hw+2Gy2nK/D2pHyCYfD8Pv9CAQCGBgYKNjW4/EUXTM0ODi44XIGmyl2JyKiylJ6gT64vw27mmo6rchS09FaLBaMj4/D6/Wir68Poiiio6Mj44MwFothcnIy54etKIrw+/0IBoMAAJfLBYfDUdUP0ld+9RUAqeEwxW988Dfwxfd/EQ36zMv/0sBLAFJDXIovPPAFHDl8JGsY63tHvpfV9h8c+gf4TNdnstp+5/PfUYfDtkIURQiCoPbGFKrLApCRrG5VJBJhHRARUQ2aUhZJ3EbrAylqOgkCAJvNlreHB0glSvmKdC0WC3w+nybDYIpdjbuyHms0NKLR0FhcW30jGvVba5uegG1F+tpNuRaxrCQtht6IiGhj27UoGtgGSRDVDqUHqNo1ObmK3UVRRCgUwszMDDweT9WTMiIiAuYXV/Dzd5RNU9kTRDtUJBJBNBotaXHEctUE5eoBCofDcDgcVZ3pR0REmc5clJCUgU5zC+5sa974gBrDJIiKIggCfD6fOjMMSE2XL1QbVM6aoPVY7E5EpD11avw2HAoDmARRkZThJofDoW5XUUxxdLmFw2GEQiG16H1mZgbDw8NVj4OIiNJ3jt9+Q2EAkyAqkdbFyUpNkpbF7kREBKwkkjhzUQIA9B3cnj1BNbt3GBEREdWu19+ew8JKAm3NDTh0xx6tw9kUJkFERERUMmVqfM997dBvo01T0zEJIiIiopIpO8f3btOhMIBJEBEREZVIluW0RRK3Z1E0wCSIiIiISnQptoD35pfQaNDhoU5B63A2jUlQmciyrHUIlAfvDRFReSlDYQ8eMKG50bBB69rFJGiLGhpSqwysrq5qHAnls7KyAgAwGLbvHyoRUS2ZWBsK265T4xVMgrbIYDDAYDBgbm5O61AoB1mWEY/HYTQa0diYvbksERGVbmqtJ2g77hyfjoslbpFOp8O+ffvw9ttvw2g0Yvfu3dDptudUwZ1ElmWsrKwgHo/jxo0bOHDggNYhERHtCPFbK3jz3RsAmAQRAJPJhIWFBVy/fh3Xrl3TOhxKYzQaceDAAbS1tWkdChHRjjB1MdULZNm7G3v3GDWOZmuYBJWBTqfD3XffjX379qn1J6Q9g8HAITAiojJLXyRxu2MSVEZKfRAREdFONblDiqIBFkYTERFRkZZWE3j1sgRg++4cn45JEBERERXlJ1fmsLSahHl3Eyx7d2sdzpYxCSIiIqKipE+N3wkzoZkEERERUVFu1wNt/6EwgEkQERERFUGWZUxdUGaGbf+iaIBJEBERERVh+vpNzNxcRlODHg8e2BlrrzEJIiIiog0pQ2EP3yPA2LAzloNhEkREREQbUnaO3wlT4xVMgoiIiGhDO60oGmASRERERBuYubEE8fpNAIDtXiZBREREVCeUWWHvu3MPhF1NGkdTPkyCiIiIqKDJHTY1XsEkiIiIiAqaPJ8qiu7dATvHp2MSRERERHktriTw2pU4gJ2xc3w6JkFERESU148vx7GSkHFHqxGd5hatwykrJkFERESU18TaUFjfwZ2xaWo6JkFERESU107bLywdkyAiIiLKKZm8vWnqTlokUcEkiIiIiHI6d+0G4gsraGk04P1374xNU9MxCSIiIqKc1E1TOwU0GnZeyrDzfiIiIiIqi8m0ouidiEkQERER5aSuFL3D1gdSMAkiIiKiLO/NLeJi7Bb0OsB2r6B1OBXBJIiIiIiyKL1A99/VhtbmRo2jqQwmQURERJRFKYreqfVAAJMgIiIiymHyQqooumeHbZqajkkQERERZbi1vIqfXp0DAPTu0KJogEkQERERrXP2ooREUsZ+UzMOCDtr09R0TIKIiIgow06fGq9gEkREREQZJnb4IokKJkFERESkSiRlnLkoAdjZRdEAkyAiIiJK88Y787ixtIo9xgY8cNfO2zQ1HZMgIiIiUilT47vvFWDQ6zSOprKYBBEREZHq9iKJO7soGmASRERERGmUneN7d3g9EMAkiIiIiNZckRZwNb4Ig16Hh3fopqnpmAQRERERgNu9QB/c34ZdTQ0aR1N5ZfsJ5+bmEIvFIEkSLBYL2tp2dkU5ERHRTjOlLJJYB0NhwBaSoLm5OQQCAYRCIYTDYQCALMvq8zqdDoIgoLe3Fy6XC1/+8pe3Hi0RERFVTD0VRQObGA47f/48BgYG0NXVhdOnT8PpdGJychKxWAzJZFL9isViCIfD6vOHDh3C4OAgzp8/X4Efg4iIiLZifnEFP39nbdNU9gRlO378OPx+P5566imMjY0VbGsymdDd3Y3u7m4cPXoUABAMBuF2u/HpT38aX/3qV4s6pyiK8Pl8sFqtAABBEOB2uzc8LhwOIxKJAACi0SisViuGhoaKOicREVG9OXNRQlIG7jXvwr62Zq3DqYqik6Ann3wSe/fuxeTk5KZP5nQ64XQ6cfz4cQwPD2NkZKRge1EU0dPTg+npaQiCAADwer0YHR0tmNBEIhFIkpTRxmq1IhqNwu/3bzp+IiKinaqepsYrdHJ6IU8eZ86cAQB0d3eX7cRnzpyBTqfDww8/nLeNx+OBIAjw+XzqY5Ikob29HYXC9ng8CIfDiEajGY8FAoGCx603NzcHk8mEeDzOQm8iItrRfvX4j/C30Rn8wa88iF/76H1ah7MlxX5+F9UTVM7kp5TXHBsby0iAAKg9QuFwGHa7PedxDodjy/ERERHVi5VEUt00tV6KooEaXidIkiR1uv16giCo9T65OJ3OrGGvXAkVERERAa+/PYeFlQTamhtw6I49WodTNWVdCSkej2N6ejrvENf09DTi8XjBITCFKIp5nzObzZiZmdnwNYLBICYmJhCJRDA+Pp6350ixtLSEpaUl9fu5ubkNz0FERLTdKVPjew+aod/hm6amK2tPkCiKcLlc6vfPP/88BgcH8dxzzwEAurq6IMsyvv3tb2/5XJIkbdjG6XTC5/PB4/HA6/UWTKwAYGRkBCaTSf3q7OzccpxERES1Ttk5vl4WSVSUNQnq7u7GW2+9pX4viiIGBgZw8uRJdHR0YHBwELOzs4jFYhu+llL7k0sxx6dzOp2w2+3o6ekpmDwNDw8jHo+rX5cuXSrpPERERNuNLMt1t0iioqI1QRaLBT09PRgbG4MoirDb7Th27FhRx5rNqRuRK2mRJKlgkpSLw+GAJEkIBAJ52xiNRrS1tWV8ERER7WSXYgt4b34JjQYdPnyPSetwqqqiSdCRI0cwOzuL8+fPw2Qy4ejRoxgbGytqCw1BECAIQt5en0IzwNrb2zE6OprxmJJUpU+bJyIiqnfKUNiDB0xobjRoHE11lSUJeuGFF/IWEXd3d+PgwYObet2BgYGspEWp68lX5Kz0HK2fVaYc19PTs6lYiIiIdqKJOh0KA8qQBD3zzDOw2+3q1hjl5PV6EQwGMx7z+/0Z098lSYLD4VCnzCvbathstqzjbDZbUVtuEBER1YupOi2KBso0RX5qaqocL5PFYrFgfHwcXq8XfX19EEURHR0dGYlMLBZTN3BV+Hw+BAIBTE1NQRAEiKIIm83GdYKIiIjSxG+t4M13bwCor+0yFFtOgmZmZiqyorTCZrNl9eqks1gsmJ2dzXqcPT5ERESFTV1MdSBY9u5Gxx6jxtFU35aHw4aHh/HEE09gfn6+HPEQERFRldxeJLH+eoGAMiRBOp0OsixDEAQ89dRTePHFF8sRFxEREVWYmgTdV39F0UAZkiCn0wkgNR1+bGwM/f39MBgM6Ovrw/DwMJMiIiKiGrS0msCrlyUAQA97gjbH4XDg2LFjGBsbw7lz5zA7O4sTJ06gq6sLfr8f/f39OHz4cDliJSIiojL5yZU5LK0mYd7dBMve3VqHo4ktF0Y7nU4888wzaG9vx8DAAEwmE5xOp9pDND09veGeXURERFRd6VPjdbr62TQ13ZaToK6uLnzta19DPB7HxMQE+vv7s57v6ura6mmIiIiojG7vF1afQ2FAGbfNMJlMWQkQERER1R5ZljF1IZUE9dRpUTRQZBI0PT2N4eHhsp54eHgYZ8+eLetrEhER0camr9/EzM1lGBv0ePBA/W4WXlQS1NXVhYGBATz22GO4cOHClk54/vx5PPbYY3A4HHj44Ye39FpERERUOmUo7KF7BBgb6mvT1HRF1wR1d3fjxIkTGBgYgE6ng9frxaOPPlr0iV544QUcO3YM8Xgcx44dY50QERGRRpSd4+t1aryipMJoQRBw8uRJnDp1CseOHYPT6YTVaoXdbkdHRwcEQYDZbEYsFoMkSZiZmUE4HEYkEoHNZsOTTz6JI0eOVOpnISIioiIoO8d/pA53jk+3qdlh/f39ahH0888/j4mJCZw+fRqSJEEURQiCAIvFArPZDLfbDbvdzp4fIiKiGnBtfgnT129CpwNs97InaEuOHDnC3h0iIqJtQlkf6P47W2Ha1ahxNNoq2xR5IiIiqn0Tdb5pajomQURERHVk8nyqJ6ivzuuBgBKToHKvFURERETVc2t5FT+5OgcA6GUSVFoSxD3AiIiItq+zFyUkkjL2m5pxQGjROhzNlZQEhUIhfOUrX8GLL75YqXiIiIioQm7XA7EXCCgxCZIkCceOHYPdbofBYEBfXx+Gh4fxwgsvFDzu/PnzW4mRiIiIykBZJLGeN01NV1ISZLfbEY1G8eyzz+Lxxx9HNBqFz+eDw+EomBR5vd6yBk1ERESlWU0kEbnAnqB0Ja0TZLFY0NXVBbfbDbfbDSC1uWooFMKTTz6JaDSKqakpjI6OAgB6enrQ39+PSCRS/siJiIioaD9/Zx43lxNobW7A++5s1TqcmlBSEnTs2LGsx5SkKBwOY2xsTE2KQqEQTp06hcnJSeh0urIFTERERKWbWJsa33NfOwx6fi4DZVwnSEl0lKRofHwcsVgMk5OT3DKDiIhIY8rO8Vwf6LaSkqCNCqBzsdlssNlsJR9HRERE5SHLstoT1Hsfi6IVJSVBfr9/UyfxeDybOo6IiIi27lJsAe/NL6HJoMdDnYLW4dSMkpKgSCSCV199NedzsiznPU7ZcZ6IiIiqT+kF+tA9JjQ3GjSOpnaUlARFo1HYbDZ0dHTgC1/4Ap577jlcuHABAFj8TEREVKOU9YG4aWqmkpIgi8WCo0eP4uDBgxgbG4Pb7YbFYkFHRwcikQi+9a1v5VwYkXuOERERaUdZKbrvPhZFpytpirzNZlOnycfj8Yyp8NFoFEePHoVOp4MgCHA4HHA4HFwniIiISEOxm8s4994NAKnp8XSbTi5UzLPO9PR03unu65MiZbNVZZgskUiUIdzqmpubg8lkQjweR1tbm9bhEBERlSz0s3dx9E8mcXjfHoR+65e0Dqcqiv38Lmk4rNB6PyaTCU6nE36/H+fOncPs7CzGxsbw+OOPl3IKIiIiKqNJZWo81wfKUrbFEtdTkqLx8XEcOXKkUqchIiKiApSZYdw0NVvFkqB0FoulGqchIiKiNIsrCbx2JQ6AK0XnUpUk6Omnn67GaYiIiCjN2UsSVhIy7mwz4p72Fq3DqTlVSYKIiIio+tLrgbieX7aikqDp6Wk899xzmJubq3Q8REREVCa31wdiPVAuRSVBXV1dmJ2dxaOPPorHHnsM3/72tysdFxEREW1BIikjciGVBHFmWG5FD4d97Wtfw+TkJI4dO4bTp0/j0KFDeOKJJza1szwRERFV1hvvzGN+aRV7jA144K5WrcOpSSXXBHV1deHpp5/GuXPn4Ha7MTY2hsOHD2N4eDjnlhlERERUfcp+Yd33CmgwsAQ4ly1dle7ubhw7dgxvvfUWent7MTQ0hL6+Pnzzm99k/RAREZGGlHqgXu4XllfZUsMjR45gbGwM4XAYJpNJrR9iQTUREVF1ybKM09MzAICPdDEJyqfs/WMmkwlHjx7F5OQkxsbG1ILqwcFB1g8RERFVwcXYLbw7t4Qmgx7d9wpah1OzKjpIaDKZ1ILqJ598EidPnlQLqs+ePVvJUxMREdWtV8RUPdBDnSY0Nxo0jqZ2Va1Sqru7Wy2odjqd+MY3vsFEiIiIqAJemU4lQRwKK6xBi5P29/ejv79fi1MTERHteKfPK/VAHRpHUts4Z46IiGgHuSot4FJsAXod0MOVogsqW0/Q3NwcYrEYJEmCxWJBW1tbuV6aiIiIijSxtl/YgwdM2GPUZMBn29j01Zmbm0MgEEAoFEI4HAaQmpKn0Ol0EAQBvb29cLlc+PKXv7z1aImIiKggtR6IW2VsqOThsPPnz2NgYABdXV04ffo0nE4nJicnEYvFkEwm1a9YLIZwOKw+f+jQIQwODnJVaSIiogo6zaLoopXUE3T8+HH4/X489dRTGBsbK9jWZDKhu7sb3d3dOHr0KAAgGAzC7Xbj05/+NL761a9uPmoiIiLKcv3GEs69dwMAk6BiFN0T9OSTTyIej2NychKPP/74pk7mdDpx8uRJmEwmDA8Pb+o1iIiIKLeJtV6gB+5qhbCrSeNoal9RPUFnzpzB4OAguru7y3LSo0eP4syZMzh79iwefvjhsrwmERFRveP6QKUpKgkqV/JT6dckIiKqZ6wHKg3XCSIiItoB4gsreP2d1IblnBlWnKokQdweg4iIqLKmLsQgy0DX3t3Y19asdTjbQkWToFOnTsFsNuPRRx+FwWDAY489hrm5uUqekoiIqC4pm6ayF6h4FU2CgsEgYrEYYrEY3nrrLXXPMCZCRERE5aUURX/UwiSoWBVNgux2u/pvi8WCoaEhhEIhjIyMVPK0REREdeXm0ip+ciUOgEXRpajopiKiKGY9pmylUcpr+Hw+WK1W9Xi3273hceFwGKFQCJIkQRRFuFyuoo4jIiLabs5clLCalHFAaME97bu0DmfbqGgS5Ha70dvbiyeeeAJf+tKX1Menp6eLOl4URfT09GB6ehqCIAAAvF4vRkdHMTQ0lPe4cDiMSCQCn88HAJAkCT09PZiamoLf79/8D0RERFSDTk/PAGAvUKkqOhxmMpkwNjaGZ599FgaDAYcPH8bhw4dhsViKOt7n88HtdqsJEAAMDw/D6/UWPM7v92ckSYIgwOv1IhAI5OydIiIi2s64SOLmVHyKvMViweTkJN566y08/fTTOHnyZNHbboyNjanDYAolIVJ2rs8lGAxmJUrKEFyh44iIiLabpdUEzlySADAJKlVZkqAXXnhhwxlfFosFR44cQVdXV1GvKUkSJEnK2WskCAIikUjeY51OZ1byVIylpSXMzc1lfBEREdWyMxclLK8msXePEZa9u7UOZ1vZchL0zDPPwG63qzvFl0uhYSuz2YyZmZm8z4+Pj2cVQU9OTgLInLG23sjICEwmk/rV2dlZYtRERETV9XI09Xn4cWsHdDqdxtFsL2UpjJ6amirHy5REkqSS2vt8Pvh8voL1SMPDw/it3/ot9fu5uTkmQkREVNNeFteSIEuHxpFsP1tOgmZmZiqyGWp6MfR6sVispNdyuVyw2+0FZ5QBgNFohNFoLOm1iYiItLK4ksDZixIA4GNcJLFkWx4OGx4exhNPPIH5+flyxKMym1M3M1ePjyRJBZOkdIFAAGazmVPjiYhox5m6MIvlRBJ3thnRxXqgkm05CdLpdJBlGYIg4KmnnsKLL75YjrggCAIEQcjb6+NwODZ8jWAwCEmSMhKgUofRiIiIatWP0obCWA9Uui0nQU6nEwBw5MgRjI2Nob+/HwaDAX19fRgeHt5SUjQwMIBoNJrxmFIwXajAGQAikQhisVjGEJgkSZwiT0REO0Z6UTSVbstJkMPhwLFjxzA2NoZz585hdnYWJ06cQFdXF/x+P/r7+3H48OFNvbbX60UwGMx4zO/3Z/XsOByOjCnzoihiZGQEZrMZwWBQ/fJ6vUUv1EhERFTLbi2v4tXLEgDg45a92gazTelkWZa38gLT09MIBoNob2/HwMAA2trasp4XRRH9/f2bev1IJIITJ06gr69P7QVK791RttYYHx9Xe4fa29vzDnuV8uPOzc3BZDIhHo9n/VxERERa+uGb1/Dr/+k0Dggt+GvvpzgclqbYz+8tJ0GKeDyOycnJTSc7tYhJEBER1Srf936OZ1+K4ojtHvzbgYe0DqemFPv5XbZtM0wm045KgIiIiGoZ64G2rqgkaHp6GsPDw2U98fDwMM6ePVvW1yQiIqoHN5ZW8dqVOACuD7QVRSVBXV1dGBgYwGOPPYYLFy5s6YTnz5/HY489BofDgYcffnhLr0VERFSPJs7HkEjK6DS34J72XVqHs20VvWJ0d3c3Tpw4gYGBAeh0Oni9Xjz66KNFn+iFF17AsWPHEI/HcezYsaI3UiUiIqJMP4pyq4xyKGnbDEEQcPLkSZw6dQrHjh1Td2u32+3o6OiAIAgwm82IxWKQJAkzMzMIh8OIRCKw2Wx48sknceTIkUr9LERERHVB3S+M9UBbsqm9w/r7+9Ui6Oeffx4TExM4ffo0JEmCKIoQBAEWiwVmsxlutxt2u509P0RERGUwt7iCn6zVA3F9oK3Z8gaqR44cYe8OERFRlZwWY0jKQNfe3bjL1Kx1ONta2abIExERUeUpQ2EfYz3QlpWUBJV7mjwRERGVhusDlU9JSZCybQURERFV3+zNZbz+zhwArg9UDiUlQaFQCF/5yle2tDM8ERERbc7L4gxkGXjfnXuwr5X1QFtVUhIkSRKOHTsGu90Og8GAvr4+DA8P44UXXih43Pnz57cSIxEREQH463PXAQCfOMRZYeVQUhJkt9sRjUbx7LPP4vHHH0c0GoXP54PD4SiYFHm93rIGTUREVI/+Zi0JeoRJUFmUNEXeYrGgq6sLbrcbbrcbQGpfsVAohCeffBLRaBRTU1MYHR0FAPT09KC/vx+RSKT8kRMREdWRS7FbuDBzCw16HT7KmWFlUVISdOzYsazHlKQoHA5jbGxMTYpCoRBOnTqFyclJ6HS6sgVMRERUj5ReoO57BewxbnmZP0IZ1wlSEh0lKRofH0csFsPk5CRXiyYiItoi1gOVX0lJ0EYF0LnYbDbYbLaSjyMiIqKUZFLG366tD8R6oPIpKQny+/2bOonH49nUcURERAT87O05xG4uY3eTAQ91ClqHs2OUlARFIhG8+uqrOZ+TZTnvccpmq0RERFQ6pR7oY5YONBq441W5lHQlo9EobDYbOjo68IUvfAHPPfccLly4AAAsfiYiIqoQ1gNVRklJkMViwdGjR3Hw4EGMjY3B7XbDYrGgo6MDkUgE3/rWt3IujMg9x4iIiDZncSWBifMxAMAjh5kElVNJc+xsNps6TT4ej2dMhY9Gozh69Ch0Oh0EQYDD4YDD4eA6QURERFsQuTiLxZUk9rUacXjfHq3D2VF0cqFinnWmp6fzTndfnxQpm60qw2SJRKIM4VbX3NwcTCYT4vE42tratA6HiIjq0DPf/zn+44tRPN59AH84+LDW4WwLxX5+lzQcVmi9H5PJBKfTCb/fj3PnzmF2dhZjY2N4/PHHSzkFERERpfnrc6mp8awHKr+KlZgrSdH4+DiOHDlSqdMQERHtWPFbK3jtsgSASVAlVGWencViqcZpiIiIdpS/PncdSRk4vG8P7jI1ax3OjlOVJOjpp5+uxmmIiIh2lB+8+R4A4Jfed4fGkexMXHGJiIioBsmyjB+8eQ0A8Ev3MwmqBCZBRERENeiNd+fx7twSmhv16Dto1jqcHYlJEBERUQ36wRupXqCPWzrQ3GjQOJqdiUkQERFRDVKHwlgPVDFMgoiIiGrMzaVVdauMX7p/n8bR7FxMgoiIiGrMy9EZrCRk3GvehYMdu7QOZ8diEkRERFRj0ofClO2nqPyYBBEREdUQWZbxEtcHqgomQURERDXk/MwtXIotoNGgw8etHVqHs6MxCSIiIqohP3gj1QvUd9CM3cYGjaPZ2ZgEERER1RBOja8eJkFEREQ1YnElgZfFGQDcKqMamAQRERHViFemY1hcSeLONiPuv7NV63B2PCZBRERENeLU6+8CAB594E5Oja8CJkFEREQ1QJZlnHo9VRTd/wBXia4GJkFEREQ14I1353FFWoCxQY9PHNqrdTh1gUkQERFRDVB6gR45tBctTdw1vhqYBBEREdUAtR7o/RwKqxYmQURERBq7fmMJZy5JAID+B+7UNpg6wiSIiIhIYy+9cQ2yDHxwfxvuMjVrHU7dYBJERESkMWUorP/97AWqJiZBREREGlpeTeKHa1tlcGp8dTEJIiIi0tAr0zO4uZzAHa1GfOiASetw6gqTICIiIg0pU+MfvX8f9HquEl1NTIKIiIg0Issywmo9EIfCqo1JEBERkUZ+enUOl2cX0NJowC8e5q7x1cYkiIiISCPf/+k7AIBfet8dXCVaA0yCiIiINKIkQX/3wbs0jqQ+MQkiIiLSgHjtBt589wYa9Dp8ilPjNcEkiIiISAPf/2mqIPoXDu2FqaVR42jqU4PWAWxEFEX4fD5YrVYAgCAIcLvdRR8fCAQQjUbh8/kqFSIREVHJvrc2FPbYB7lKtFZqOgkSRRE9PT2Ynp6GIAgAAK/Xi9HRUQwNDRU8Tkl6xsbGSkqaiIiIKu3t+AJevSRBpwMcH2ASpJWaToJ8Ph/cbreaAAHA8PAw2tvbCyZBFosFfr8fADA5OVnpMImIiEpycm0orOfeduxr5YapWqnpmqCxsTF1GEyhJEThcFiDiIiIiLbu++pQGGeFaalmkyBJkiBJEiwWS9ZzgiAgEoloEBUREdHWXL+xhB+JMwCYBGmtZofDRFHM+5zZbMbMzEzZz7m0tISlpSX1+7m5ubKfg4iI6ttf/eQdJGXgw/eYcG/HLq3DqWs12xO0EUmSyv6aIyMjMJlM6ldnZ2fZz0FERPXtL169CgD45Q/v1zgSqtkkKL0Yer1YLFaRcw4PDyMej6tfly5dqsh5iIioPr07t4jT51OfYZ/98N0aR0M1OxxmNpsB5O7xkSSpYJK0WUajEUajseyvS0REBAB/+drbkGWg57527BdatA6n7tV0T5AgCHl7fRwOR5UjIiIi2pr/tTYU9jn2AtWEmk2CAGBgYADRaDTjMaVg2m63axESERHRplyRFhC5mFog8TMfYhJUC2o6CfJ6vQgGgxmP+f1+dSFEIDU05nA48k6ZV6baExERaem7P071An3koBl3tnGBxFpQszVBQGrl5/HxcXi9XvT19UEURXR0dGRsgxGLxTA5OZkxbCZJEkZGRiBJEkRRxNjYGADAarUWXGmaiIioUv7ix28DAH75Ic4KqxU6WZZlrYOoVXNzczCZTIjH42hra9M6HCIi2qamr9/Ep775Egx6HU4/1Y+OPZyEU0nFfn7X9HAYERHRTvBnkcsAgF88vJcJUA1hEkRERFRByaSMb5+5AgB43HaPxtFQOiZBREREFTRxPobLswtoNTbg0x+4U+twKA2TICIiogr6diTVC/SZD92N5kaDxtFQOiZBREREFbK4ksB3X0vNCnvcdkDjaGg9JkFEREQVcvJn7+LG0iruaW9B30Gz1uHQOkyCiIiIKuTba7PCHu8+AL1ep3E0tB6TICIiogp4b34RP3zzGgDgVzgrrCYxCSIiIqqA4NRlJGXAdq+Arr27tQ6HcmASREREVGbJpIwTE5cAAP/wI/dqHA3lwySIiIiozF4WZ3Bh5hZajQ347Ie5Y3ytYhJERERUZv/99EUAwOe7D2BXU03vVV7XmAQRERGV0cyNJZz86TsAOBRW65gEERERldHzkctYSch46B4TPrA//w7mpD0mQURERGWSTMr409MsiN4umAQRERGVyf8+dx3T12+i1diAX35ov9bh0AaYBBEREZXJf/6baQCAq7cTu40siK51TIKIiIjKQLx2Ay++cQ06HfDrH79P63CoCEyCiIiIyuBPXr4AAHj0/n04yBWitwUmQURERFs0v7iC8clUQfQ/+cRBbYOhojEJIiIi2qLg1GXcXE7g0L49eOTQXq3DoSIxCSIiItqC1UQS3/rrVEH0P/74fdDpdBpHRMViEkRERLQF333tbVyeXUDH7iY4ezq1DodKwCSIiIhok2RZxrMvRQEAv/GJg2hpMmgcEZWCSRAREdEmvfjGe/j5O/PY3WTAP/rYQa3DoRIxCSIiItokpRfo1z52H0y7GjWOhkrFJIiIiGgTJs7HMHF+Fk0GPb70SJfW4dAmMAkiIiLahD88+SYA4EjPAdzZ1qxxNLQZTIKIiIhK9LfnruNlcQZNBj3++aOHtQ6HNolJEBERUQlkWcY3T74BAPjVj96LA0KLxhHRZjEJIiIiKsFLb1xD5KKE5kY9vvJ3rFqHQ1vAJIiIiKhIyeTtXqB//PGD2MdaoG2NSRAREVGRvnP2Cn56dQ57jA3w/BJ7gbY7JkFERERFuLm0Ct/3fg4A+GefOgTz7iaNI6KtYhJERERUhGM/iOLduSXca96Ff/rIQa3DoTJgEkRERLSBy7O3EPihCAB46jMPwNjAPcJ2AiZBREREG/jGX76OpdUkPmYx47EP3qV1OFQmTIKIiIgKOPX6u/jL196BQa/D73zug9DpdFqHRGXCJIiIiCiPG0ur+O3v/AQA8OVHuvCB/W0aR0TlxCSIiIgoj29+/w28HV9Ep7kFv2l/n9bhUJkxCSIiIsrh5egM/r+XzwMAvvErH0JLE4uhdxomQUREROvEF1bwr8bOQpaBwd5O/OLhO7QOiSqASRAREdE6v/PnP8HV+CLu69iF3/nlD2gdDlUIkyAiIqI0YxOX8Odnr8Kg1+HfDT6M3cYGrUOiCmESREREtObHlyX89p+nZoP9Zv9h2O5t1zgiqiQmQURERABiN5fxxH+NYHk1Cfv79+GffeqQ1iFRhTEJIiKiure4koDnv0ziirSAgx278G8HHoZez0URdzomQUREVNeSSRn/auxVTJyfRauxAf5/1AtTS6PWYVEVMAkiIqK6Jcsyfv8vfobvvvY2Gg06+H+9B/ff1ap1WFQlTIKIiKguybKMP/ju6/jPf3seAPCM8yH8gnWvtkFRVXHeHxER1R1ZlvFvvvs6vvXX0wCAf/P5B/H57gMaR0XVxiSIiIjqytJqAkPBH+PPz14FkEqAvvix+zSOirTAJIiIiOpG7OYyvvLfpvAjMYYGvQ4jj38Irt5OrcMijTAJIiKiujB1IYZ//t/P4O34IvYYG/DsF23cE6zOMQkiIqIdbSWRxLGXovj3p97CalJG197dePaLNjxwV5vWoZHGmAQREdGO9eolCU9++zW8/vYcAOCzH74bTz/+IbQ2cx0gYhJEREQ70OXZW/jm99/Ad9aKn9t3NeJ3f/mD+AcP74dOx5WgKaXmkyBRFOHz+WC1WgEAgiDA7XZX7DgiItq+Xn97Dsd/KOJ/vnoVq0kZAPB49wE89dn3Y+8eo8bRUa3RybIsax1EPqIooqenB9PT0xAEAQDg9XrR0dGBoaGhsh+33tzcHEwmE+LxONraOHZMRFSL5hdX8FevvYPnI5fxynRMffwThzow/PfejwcPmDSMjrRQ7Od3TSdBHo8HgiDA5/Opj0mShPb2dhQKe7PHrcckiIio9siyDPH6TfzwzWv4wZvX8HJ0BkurSQCAXgf8vQfvhvuTFjzUKWgbKGmm2M/vmh4OGxsby0hkAKg9O+FwGHa7vazHERFRbZlbXMHFmVs4P3MTb74zj1cvx/HalThiN5cz2h3atwe/0n0An+8+gANCi0bR0nZTs0mQJEmQJAkWiyXrOUEQEIlEciYzmz2ummZuLOHGzWsAgGZDs1qkt5JcwWpyFQZ9E5qMqcxVBrCwcB0AYDQYodeltntbTa5iJbkCg64BTc1Cqq0MLBZoq9c3oMkoqHEsLM4AchJNhiYYdAYAQCKZwHJyGTqdAcbmdrXt4kIMcp62ep0BTWltl5YkyMlVNOqbYNCvtZUTWEksQ6fTo6nZnNk2kbstdDoY09ouL8WRTKyiQd+IBn3Dhm3lZGbbpJzEcmIpdX2azYBy3ZfmkUwuQ69rQKO+sXDb5XkkE8sw6BvU15VlGUuJRQBAk1GAbu3nWFm5ieTqYqqtrrHItgY06JtuX/fVBQBAY1Mb9IbGrLaN+ia1d3Mxsda28Xbb1ZUFJBK3oIcBTYYmKP2gS4lFyJDR0LgHBoMxZ9tUvLnbJlYXsbp6EzroYTQodRYylhJLkJFEQ8NuGBqa87ZNve5aW8MuGBpTH1qJxDJWV+ahgw5GQ/Pt66C2bYGhcVfBtkury0giAYOhBQ1rbZPJVawsxwEAzYbbH5DLiWUksFpU25XkMlaTCRgMRjQ07kn9HMkklpdn87ZtMBhhyNHWqL/9d7+aXMGqvAq9vgENTbf/x7q0OJO/ra4xZ9smfebf/aq8Ar2uEY3G4tumv+7y0mzq717fBL0u7e9z7e++wWha11ZGk75xXdsV6HV6NBoFJGVgcSWB+ZsxLC0vYzVhwPIqsLSaxNzCMq7fvIn4wgquLbZg5sYy3p1bxI1bs9AjAcgGAIa1syXR1pBE973t+MQDVnzyfXfg/jtbsbw0h0TyJlYWl9GovEckE1hKLkMHHVp2daRdhzgSyRU06hvVtkk5icW1v/tdLR3q3/3y0jxWE0to1DWg0dBYcltZlrGw9nffYmyHzrD2d790EyuJhZLaNuhu/30CwK2194hmo+n2e0QpbVduYWXlFgy69L9lYGE19XdvbGyFodFYctvVlUUsr9yAHjo0N6T9La8uIgkZxsY9MDTeflwrNZsEiaKY9zmz2YyZmZmyHgcAS0tLWFpaUr+fm5srItLSufwv49re/wMA8IMLl2FOprpxA6Y2/AezgI/HjTh59etq+zvu92JRr8P3Ll3B3asJAMB/aWvFaEc7PjJvwKnLf6C2ved9Q4gb9Pizy2/j0MoKACDYuhtf39uBnps6vHRxRG1rPTSE9xr1+NMr7+DB5dT/qv5i9y4M79uLD9+S8TcXbvemvd/qxeUmHf7T2++ibzF1jU7tasFv3nkHPrCYwCvTz6htP9z1JKabgf/4znv45ELqj/lvm5vhuXsfrEurOCt+U23bc/ApvNmSxDffvYbHbqX+QM8Ym/Dr++/CPSureP3c7bYfvff/xs92r+BfX5vB52/cBAD8vKkRrgN3Y9/qKqJv3W77C52/i9f2LOGp6zH8w/kbAIALDQ34lc79aE0kMfvm72MBqT/ARw78a7zadhO/FZvFb8TnAQDvGgz43L0H0CDL0P38/0IMqQ+GX7z7aZwVJDwxG8dXpNQH5Zxeh0/cl1pxtu3nv4kr8l0AgE/e9U2cab+OfyLN4V/NSgCAFQC2rnsBAPvePIpoIlW4/8l9/x5nOt7G4Nw8fntmVv05ug92YlWnQ+e5X8XPVj6cimHvszh7xwX8/fkb+IPrt+sffuHeezBv0OOQ+HmcWfoYAOAT5v+EH9/5Jhw3b+EP37uutu3v3I/3GhrwgfOfxisLjwIAPt7+3/CTu17DL95awP/77jW17WfvuRsXGxvx4Yu/iL+5+VkAQF/b8/j5gQn0Lizij995T23r3H8X3jA2oedyH16aP5L6GVq/i3P3/G98cGkJ/+Pqu2rbf3T3nTjbbMRHrnwIp+Z+DQDwod0v4Py9J2FdXsZ3rryjtj161x34UUsLPv72YZyUvgQAuL/lR7h68DvYv7KK71++qrb9F/v24sXdu/CJd+/D92JPAAAOGl/FjOVP0Z5I4IcXr6htvXd04C/37MYj1+7GX13/PwEA+5vOYd76HFqSSZy+cFlt+3t7zXi+dQ8eub4Xf3XtqwCAdsPbWH3fvwcAvDZ9UW3rMwv4r6Y2PBIz4a/eHQYAtOjm0PDANwAAr5y/hF1ryesftZtwXDDhE9IufO/t31Ffo/X9TwIo/T3iwI57j/iDvO8R11cScH/yZ2rbfzn2GP63fDPjPeKttPeIU196XW07PP45hJJSxnvEpYYGfG7tPeJvv3gaaNoNAPj685/H/1x5L+M94prBAPvae8QZ10vA7tTGq6PfGcSJxUsZ7xHzae8Rkc99B40dqb/7P/pfX8R/vnku4z1iFcBH194j/sb+x2g70AsAOP6XX8azcz/Jeo/4xNp7RPiRf4c7ran/4P/X0L/AH86cznqPsK+9R/xF3+/hvg+k/j6Dp4bwjXd/kPUe8bm194jxD/9LPND9TwEA3/3h1/F/X/7LrPcI59p7xJ/c/yV0f+w3U/f+R8/gq+JY1nvEF9feI/xdg/iFT/42tFazSdBGJEkq+3EjIyP4+te/nvf5ctFvND1TBxj0xU3h1AFoKLItADQaim/bZNBnnKdg24bi2uoAGNPabqS5Ma3tBkG0NBrUf+s2aLyryQDd2v8qN5ouu6vJgKW1thtd6l1NBuxZ+7Pa6D63NBnQmky13eh+tzTq0apvAHRAg6Hw9Wtu1KNV1wAdNr7fzY0GtMmpGBo3et0GA0wtqf89GhsMG7TVQ9jVqMZeiLFRj3albVPh121qMMC8O/U/292NG7Q16NGx1ratoQH5//uTuk5796y11TdgvkDbBoNOnWXUpmvCtUJt9Trc0Zpqa4QR8QJtDXod9rWm/e+6QFu9Hriz7XbbZKHX1elwV1tx/+PW6YC7TbfbFvxbXmurK6ItAOw3pXq0jI36tb+N3PWZep0O/9b1EMx7mrCv1YhnTjYCWMrZlmirarYwWhRFWK1WhEKhrOGr9vZ2DAwMwO/3l+04IHdPUGdnZ0UKo2/dSmXcLenDYYkVrMiraNA3oam5Lattc9oQ14oyHKZvgHFtOKzUtgu3YpCRhDFtKGo1uYrl5Ar00KN5l3lTbRcXZpGUE2hKH7Za65LWQ4fmtC7pQm2L6b5mV3ftd3Vv1LapcTcalOGw1WUsLc+l7meutg270NC0q2DbpcQSEnISjQ0taFz7n3wysYrFJSl1PxtaNtV2ObGMVTmBRkMzGo23h7gWFmMlty3l757vEXyPSG+7E98jKmHbF0abzak/mFw9N5IkqYXO5ToOAIxGI4zG6qwjsWvX3qzHGte+qtW2Je1NSdGA3L8UpbRtbmnPeswAYNcW2xqbs6e5ltJWD2AXWrMebzK2omnd46W01QHYhT1ZbRuNu9GI3ZtuCwC7mrIfK6lt4y40NmZfoZYttm1obEZDjjew5i22NTQ0YVdD9u9wKW2NOa6N3tCQ82+jlLZN2I2mdY/p9Pott6323z3fI/K35XvEbdV8j9BS8eMSVSYIAgRBQCwWy/m8w+Eo63FERERUX2o2CQKAgYEBRKPRjMeUwudCM7w2exwRERHVj5pOgrxeL4LBYMZjfr8/o6ZHkiQ4HA5EIpGSjiMiIqL6VrM1QQBgsVgwPj4Or9eLvr4+iKKIjo6OjD3AYrEYJicnM4a/ijmOiIiI6lvNzg6rBdw2g4iIaPsp9vO7pofDiIiIiCqFSRARERHVJSZBREREVJeYBBEREVFdYhJEREREdYlJEBEREdUlJkFERERUl5gEERERUV2q6RWjtaasIzk3N6dxJERERFQs5XN7o/WgmQQVMD8/DwDo7OzUOBIiIiIq1fz8PEwmU97nuW1GAclkElevXkVrayt0Op3W4dScubk5dHZ24tKlS9xWpEbwntQW3o/awvtRWyp5P2RZxvz8PPbv3w+9Pn/lD3uCCtDr9bjnnnu0DqPmtbW18Q2lxvCe1Bbej9rC+1FbKnU/CvUAKVgYTURERHWJSRARERHVJSZBtGlGoxG/+7u/C6PRqHUotIb3pLbwftQW3o/aUgv3g4XRREREVJfYE0RERER1iUkQERER1SUmQURERFSXmAQRERFRXeJiiZQhHA4jFApBkiSIogiXywW3253RRhRF+Hw+WK1WAIAgCJtqQ6VzOBwIhUIZj/F+VJcoivD7/ejo6MDMzAz6+vrgdDoznuf9qJ5IJIJwOAwAmJmZQUdHB4aGhjLa8J5UTiAQQDQahc/ny3quXNe9ovdGJloTCoVkn8+nfj87OytbLBbZ7Xarj0WjUVkQBHl2dlZ9bGhoKOO4YtpQ6Xw+n7z+T5b3o7pCoZDsdDrV72dnZ2WbzaZ+z/tRXdFoNOu6TU1NZdwj3pPyi0ajstvtlt1utywIgjw0NJSzTTmue6XvDZMgUqW/cSj8fr8MQI5Go7Isy7Lb7c76hZ+dnc34cC6mDZUmGo3KTqcz6xryflTP7Oxs1ptxKBSSBUFQv+f9qC63262+N6Wz2+0ZbXhPKsdms+VMgsp13St9b1gTRKpgMAiv15vxWG9vLwCo3c1jY2Nql6RCEISS21BpgsEgBgcHsx7n/aiekZER9Pb2qtcOAOx2O2ZnZ9XveT+qKxaL5RyGicVi6r95T7RRrute6XvDJIhUTqcz65ctnSRJkCQJFosl6zlBEBCJRIpqQ6UJBoMZNScK3o/qCgaDcDgcAFJvvuuvHe9H9Xk8HgQCAbhcLkiSBAAYHR2Fx+MBwHuilXJd92rcGyZBpBofH88qNpucnASQ+h+vKIp5jzWbzZiZmSmqDRVPkiTEYrGcbwK8H9WlXMtAIKD2kDocDvWNmPej+ux2O3w+H4LBINrb2+FyuWC329X3Md4TbZTrulfj3nB2GBXk8/ng8/lgsVg2zLqV/4lttQ3dFggEsma6FIv3o3yUN+NQKKTOzrPZbPB6vejv788YEsuH96MynE4nJiYmIIoigsEgAOD48eMZw5b58J5oo1zXvRz3hj1BlJfyvyrlQ7jQm4oyBl9MGypOOByG3W7P+zzvR/XZbLaM7+12OyRJQiAQ4P3QQCQSgdfrxfj4OKamptReoZ6eHgD8G9FKua57Ne4NkyDKKRAIwGw2w+/3q4+ZzWYAubNvSZIgCEJRbag4kUgk60M3He9H9SjXMV/N3NTUFO+HBo4ePYrx8XH1+6GhIUSjUcRiMfU9DOA9qbZyXfdq3BsOh1GWYDAISZIyEiDlF04QhLwZuMPhKKoNbUxZgCx9tp4yHOn1etUF4Xg/qkO5jvm6361WK/8+qkwURfVDMp3FYsHw8DCmpqbgdrt5TzRQrr+FatwbJkGUIRKJIBaLZdShSJKEcDgMp9OJgYEBRKPRjGOUegll6KaYNlRYrtVQA4EAwuFwxpRg3o/qGRgYwMTERMZjSlJUyrXm/SgPi8WSt3BWEAR1SIz3RBvluu4VvzdlWW2IdgRlQb7x8fGML7fbLU9NTaltLBZLxnFDQ0Oy3+/PeJ2N2lDp8q0YzftRHcoK6umL87nd7qzViXk/qifXysGzs7O8J1W0flcBRbmue6XvjU6WZXnrqRTtBO3t7Xm7+9N/TSKRCE6cOIG+vj41I18/g6mYNlQcZa+qYDAIURThdDrhcDjU3iLej+qRJAler1etRci1TxXvR3UFAgFMTU3xnlSRJEkYGRnJmBQwMDAAq9Wacc3Kdd0reW+YBBEREVFd4uwwIiIiqktMgoiIiKguMQkiIiKiusQkiIiIiOoSkyAiIiKqS0yCiIiIqC4xCSIiIqK6xCSIiIiI6hKTICKidfLtSbXdz0VEmZgEERGl8Xq9ebePqQRRFBEIBKp2PiK6jUkQEVWd1+vF6OgoRkdHtQ4lQyAQgNVqhc1mA5DaI8nj8aCnpwc6nQ7t7e3weDwIh8MAUgmMx+OB1WqFTqeD1WqFx+NBJBIp+px2ux3RaFR9TSKqHu4dRkRVNTo6ipmZGQwODqK/vx+nTp1Skw4tKQlNKBTKei4SiaCnpwdDQ0Pw+XxZzweDQbhcLvj9fnVj21L19PRgampqU8cS0eawJ4iIqsrr9WJwcFDdeboWEiAA8Pl88Hg8OZ9L36G80PNms3nT5x8cHITX69308URUOiZBRFQ1wWAQAGCz2WCxWOD3+zWO6LZwOAyn06nZ+d1uN2uDiKqMSRARVU0oFILdbtc6jCzBYFDzHilBEGA2m1kbRFRFDVoHQEQ7XzAYRCgUQiAQgM1mU4uJh4aGtA4NQCo5czgcZX9dnU4Hu90Oh8OhDpn5fD7EYjHMzs5mtbfb7YhEIjWZKBLtREyCiKjinE4nnE4nAoEAhoeHNR12ykUURbhcrg3bnThxAtFoNOfxudjt9oxC63A4DFEUcxZfA4DVasXExESRURPRVjEJIqKqUKaN12IvhyiKRRU1Dw4O5uy9CofDWcNYkiRlJFbK90NDQ3mvgSAIXDyRqIqYBBFRVUxOTkIQBHVYaD1RFBEMBiEIQsnTzJVjgdTQls/nK6nGJxaL5Y1rs5TZbwqXywWLxZJzir3CYrFUdaFGonrHJIiIqmJqagq9vb15n/d6vRgfH1eTmVL4/X41ubDb7ejp6UE0GoXFYin6NSqRfCiJ1ejoKMLhcM6htPUxlDsZI6L8ODuMiKpicnIyb+9MIBDYdGFyJBLB6OiomsTYbDYIglDSLCuz2YxYLLap8xcTn5LgKUlZOBzOmXTFYrGSEjci2homQURUFZFIBH19fTmf8/v9GBgYQDAYLLlmyGazwefzZfSglNqrU8lhKJfLpRaGK0KhUM4eH0mSmAQRVRGHw4io4goVRa8vBFaSg3yrN6fzeDyw2WwZxcrhcDirHmcjNpsNExMTeWetKQnSzMxMwefX9yYphdHj4+MZj+frpZqYmKjIVH0iyo17hxFRxQUCAXi93pxr4wQCAUSjUVit1k3vu5Wup6cHPp+vpB6lcDgMr9ebtXeXJEnwer2YnJxEJBJRkyuXywW73Q5RFOHz+dSp7xaLBXa7HR6PB7FYDA6HA06nU+0Bm5mZUWuectUHWa1WTE1NsS6IqEqYBBFRxSm9Orm2yfB6vRBFMau3ZDO8Xi8cDsempuFrnYBEIhGMjIyU5ToQUXGYBBFRRQSDQcRiMbjdblitVoyPj+csjO7p6ckoGlaUMhwGpHqUlJ4YIJVUlDJNfnR0FAA0W8Xa5XLB4/HU5DpKRDsVkyAiqgir1Qqn0wmPxwOPx5NzleRwOKxuE2Gz2dRFC0vtjVFmWykJhCiKEEWx5JWpHQ5H3tWcK0kUxbzXiIgqh0kQEVWEsiP61NRU1uytdJIkYWRkBH19fRAEoeSeEEmS0N7envV4qesEAalkRJnOXk0OhwPj4+OsBSKqMiZBRERpIpHIpnqRNmt0dBROp5NT44k0wCSIiIiI6hIXSyQiIqK6xCSIiIiI6hKTICIiIqpLTIKIiIioLjEJIiIiorrEJIiIiIjqEpMgIiIiqktMgoiIiKgu/f9avn80cr2vIgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "specific_sources = [sources.hmns(12e3), \n",
    "                    sources.hmns(15e3), \n",
    "                    sources.ccsne(10e3, \"low\"), \n",
    "                    sources.ccsne(10e3, \"high\"), \n",
    "                    sources.ccsne(28e3, \"low\"), \n",
    "                    sources.ccsne(28e3, \"high\")]\n",
    "\n",
    "for specific_source in specific_sources:\n",
    "    sources.plot_H_profiles(specific_source)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

